The Cut Equation

Scattering amplitudes for colored theories have recently been formulated in a new way, in terms of curves on surfaces. In this note we describe a canonical set of functions we call surface functions, associated to all orders in the topological expansion, that are naturally suggested by this point of view. Surface functions are generating functions for all inequivalent triangulations of the surface. They generalize matrix model correlators, and in the planar limit, coincide with field theoretic loop integrands. We show that surface functions satisfy a universal recursion relation, the cut equation, that can be solved without introducing spurious poles, to all orders in the genus expansion. The formalism naturally extends to include triangulations with closed curves, corresponding to theories with uncolored particles. This new recursion is quite different from the topological recursion relations satisfied by matrix models. Applied to field theory, the new recursion efficiently computes all-order planar integrands for general colored theories, together with uncolored theories at tree-level. As an example we give the all-order recursion for the planar NLSM integrand. We attach a Mathematica notebook for the efficient computation of these planar integrands, with illustrative examples through four loops.

==> anc/SurfaceRecursion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    295050,       8147]
NotebookOptionsPosition[    280858,       7927]
NotebookOutlinePosition[    281223,       7943]
CellTagsIndexPosition[    281180,       7940]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Copyright", " ", 
     RowBox[{"(", "C", ")"}], " ", "Nima", " ", "Arkani"}], "-", "Hamed"}], 
   ",", " ", 
   RowBox[{
    RowBox[{
    "Hadleigh", " ", "Frost", " ", "and", " ", "Giulio", " ", "Salvatori"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"The", " ", "program", " ", "is", " ", "free", " ", "software"}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"You", " ", "can", " ", "redistribute", " ", "it", " ", 
     RowBox[{"and", "/", "or"}], " ", "modify", " ", "it", " ", "under", " ", 
     "the", " ", "terms", " ", "of", " ", "the", " ", "GNU", " ", "General", 
     " ", "Public", " ", "License", " ", "version", " ", "2", " ", "as", " ", 
     "\[IndentingNewLine]", "published", " ", "by", " ", "the", " ", "Free", 
     " ", "Software", " ", 
     RowBox[{"Foundation", ".", "The"}], " ", "program", " ", "is", " ", 
     "distributed", " ", "in", " ", "the", " ", "hope", " ", "that", " ", 
     "it", " ", "will", " ", "be", " ", "useful"}]}], ",", 
   RowBox[{
    RowBox[{"but", " ", "WITHOUT", " ", "ANY", " ", "WARRANTY"}], ";", 
    RowBox[{
    "Without", " ", "even", " ", "the", " ", "implied", " ", "warranty", " ", 
     "of", " ", "MERCHANTABILITY", " ", "or", " ", "FITNESS", " ", "FOR", " ",
      "A", " ", "PARTICULAR", " ", 
     RowBox[{"PURPOSE", ".", "See"}], " ", "the", " ", "GNU", " ", "General", 
     " ", "\[IndentingNewLine]", "Public", " ", "License", " ", "for", " ", 
     "more", " ", "details"}], ";"}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.944402704937429*^9, 
  3.944402794460826*^9}},ExpressionUUID->"de760841-e929-4c5a-a7dc-\
2b80b3147df6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "Notebook", " ", "contains", " ", "an", " ", 
      "implementation", " ", "of", " ", "the", " ", "recursive", " ", 
      "formula", " ", "described", " ", "in", " ", "the", " ", "accompanying",
       " ", "paper"}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "The", " ", "recursion", " ", "implemented", " ", "here", " ", "allows", 
      " ", "to", " ", "calculate", " ", "surface", " ", "functions", " ", 
      "and", " ", "loop", " ", "integrands", " ", "associated", " ", "to", 
      " ", "planar", " ", "surfaces"}]}], ",", " ", 
    RowBox[{"for", " ", "arbitrary", " ", "colored", " ", "scalar", " ", 
     RowBox[{"theories", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.94435429900324*^9, 3.94435449123682*^9}, {
  3.944401533535611*^9, 3.944401579986927*^9}, {3.9444020481659613`*^9, 
  3.9444020859319963`*^9}, {3.944402539091769*^9, 3.944402546466249*^9}, {
  3.944402763021079*^9, 3.944402768766426*^9}, {3.944402799489869*^9, 
  3.944402816438197*^9}, {3.944562322204279*^9, 
  3.9445623225293827`*^9}},ExpressionUUID->"f3930096-4a90-4623-a603-\
f093a3a4de0b"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.944402481431959*^9, 
  3.944402483942706*^9}},ExpressionUUID->"9bdae4d8-e5c6-44cc-89bf-\
b229d02d3ae4"],

Cell[TextData[{
 "1) Surface Functions\nOur object of study are ",
 StyleBox["Surface Functions",
  FontSlant->"Italic"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "S"], TraditionalForm]],ExpressionUUID->
  "2e624322-2b32-4b92-9625-e98c16ada263"],
 ". They are the generating functions for the set of partial \
triangulations/Feynman diagrams of colored theories,  and in the planar case \
it is possible to extract loop integrands from them.\nA surface function  can \
be generically written as\n\n          \t\t\t\t\t\t\t\t\t\t\t\t\t            \
\t\t",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "S"], TraditionalForm]],ExpressionUUID->
  "89482aeb-0729-4339-ac62-d6e55d17cfa7"],
 " = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", 
    RowBox[{"\[CapitalGamma]", " ", "\[Epsilon]", " ", 
     RowBox[{"Fatgraphs", "(", 
      RowBox[{"n", ",", "L"}], ")"}]}]], TraditionalForm]],ExpressionUUID->
  "7fb2bdb6-e42a-4863-88e0-3fde3dc3997c"],
 " ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     UnderscriptBox["\[Product]", 
      RowBox[{"v", " ", "\[Epsilon]", " ", 
       RowBox[{"Vertices", "(", "\[CapitalGamma]", ")"}]}]], " ", 
     RowBox[{
      SubscriptBox["N", "v"], "(", 
      SubscriptBox["Y", "C"], ")"}]}], 
    RowBox[{
     UnderscriptBox["\[Product]", 
      RowBox[{"C", " ", "\[Epsilon]", " ", 
       RowBox[{"Edges", "(", "\[CapitalGamma]", ")"}]}]], " ", 
     SubscriptBox["X", "C"]}]], TraditionalForm]],ExpressionUUID->
  "9f4bbc0e-5f01-4c3d-9d84-1113ac30938d"],
 ",\n          \t\t\t\t\t\t\t\t\t\t\t\t\t            \t\t\nwhere ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Y", "C"], TraditionalForm]],ExpressionUUID->
  "c060e3de-2570-49db-be1a-1ced4485bd1e"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", "C"], TraditionalForm]],ExpressionUUID->
  "545404ab-fbc1-417c-9afe-d4e7d1f1dca2"],
 " are independent variables associated to equivalence classes of curves on S \
under action of the Mapping Class Group (MCG).\nThe numerators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "v"], "(", 
    SubscriptBox["Y", "C"], ")"}], TraditionalForm]], "Input",ExpressionUUID->
  "e17b4b8e-5dc6-4f4b-b79c-d92477dc850b"],
 " are arbitrary functions, which specify different surface functions and, \
physically, different field theories.\nIt is convenient to also introduce \
inverse variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "C"], " ", "=", " ", 
    RowBox[{"1", "/", 
     SubscriptBox["X", "C"]}]}], TraditionalForm]],ExpressionUUID->
  "9c3af54b-e7c1-44b6-b696-c95a6285ab3f"],
 ", since surface functions depends polynomially on them.\n\n2) Loop \
integrands\nLoop integrands are rational functions, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "s"], "(", 
    SubscriptBox["P", "C"], ")"}], TraditionalForm]],ExpressionUUID->
  "f3f4f66d-a61f-4eb1-bd65-6c4d2b754c91"],
 " that depends on the ",
 StyleBox["homology,",
  FontSlant->"Italic"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "C"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "838cb4a6-12e2-4a79-ba6f-b7f2f776041e"],
 ", of curves on the surface. Physically ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "C"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6b623b67-a391-4440-a7d6-bb85a73f2561"],
 " is the momentum flowing through the propagator dual to the curve C.\nFor \
planar surfaces equality up to MCG implies equality up to homology, so that \
the assignement ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", " ", "\[Rule]", " ", 
    SubscriptBox["P", "C"]}], TraditionalForm]],ExpressionUUID->
  "b6e1767b-f952-421e-89ad-6376f4379113"],
 " is a well defined map from Curves/MCG to the homology of the surface.\nThe \
planar integrand can therefore be extracted from ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", "S"], TraditionalForm]],ExpressionUUID->
  "6e39cec9-927e-4ce9-9d37-6bfcf8c8c0b2"],
 ", simply by replacing the curve variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Y", "C"], ",", 
    SubscriptBox["X", "C"]}], TraditionalForm]],ExpressionUUID->
  "96c9e2ea-a97b-45fe-af57-c701fe0e5004"],
 " with the corresponding expression in terms of momenta\n\n\t\t\t\t\t\t\t\t\t\
\t\t\t\t\t\t\t   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "s"], "(", 
    SubscriptBox["X", 
     RowBox[{"[", "C", "]"}]], ")"}], TraditionalForm]],ExpressionUUID->
  "902ffd24-8c7c-4b6a-b2d4-b14f5f31616a"],
 " =",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "S"], "(", 
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "C"], "=", 
      SuperscriptBox[
       SubscriptBox["P", "C"], "2"]}], " ", ",", 
     RowBox[{
      SubscriptBox["X", "C"], "=", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["P", "C"], "2"], " ", "+", " ", 
       SuperscriptBox["m", "2"]}]}]}], ")"}], TraditionalForm]],
  ExpressionUUID->"a0d31144-ad2f-44eb-a75f-91e26c714769"],
 ".\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\n3) The Cut Equation & Surface Recursion\n\
Surface functions satisfy a system of differential equations - the Cut \
Equation - which can be solved iteratively. \nThis yields a recursive formula \
to calculate surface function for arbitrary surfaces,\n\n\t\t\t\t\t\t\t\t\t\t\
\t\t\t       ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     RowBox[{
      SubscriptBox["G", "S"], " ", "=", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[CapitalSigma]", 
         RowBox[{"C", " ", "\[Epsilon]", " ", "\[ScriptCapitalS]"}]], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Integral]", "0"], "1"], " ", 
         RowBox[{"d\[Zeta]", " ", 
          SubscriptBox["x", "C"], 
          RowBox[{
           SubscriptBox["G", 
            RowBox[{"S", " ", "cut", " ", "along", " ", "C"}]], "(", " ", 
           RowBox[{
            SubscriptBox["x", 
             RowBox[{"C", "'"}]], "\[Rule]", " ", 
            RowBox[{"\[Zeta]", " ", 
             SubscriptBox["x", 
              RowBox[{"C", "'"}]], " ", "if", " ", 
             RowBox[{"C", "'"}], " ", "\[Epsilon]", " ", 
             "\[ScriptCapitalS]"}]}], ")"}]}]}]}], " ", "+", " ", 
       RowBox[{"b", ".", "c", ".", 
        RowBox[{"(", "S", ")"}]}]}]}], ","}]}], TraditionalForm]],
  ExpressionUUID->"fc622c78-1bd3-4492-ae2e-f232b2c4936e"],
 "\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\nwhich depends on the choice of an \
appropriate \[OpenCurlyDoubleQuote]shift set\[CloseCurlyDoubleQuote] \
\[ScriptCapitalS]  - a collection of MCG-classes of curves such that every \
polyangulation of S contains at least a curve in \[ScriptCapitalS].\nThe \
recursive step is given by the kernel of integration, which is a surface \
function associated to a simpler surface, obtained by cutting S along a \
curve. \nThe boundary conditions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"b", ".", "c", ".", 
    RowBox[{"(", "S", ")"}], " "}], TraditionalForm]],ExpressionUUID->
  "77a02325-b298-475c-a8ee-e7fc083393fc"],
 "are zero unless S is a disk with m-marked points on the boundary, in which \
case they are equal to the numerator vertex function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "v"], "(", 
    SubscriptBox["Y", "C"], ")"}], TraditionalForm]], "Input",ExpressionUUID->
  "b30ab73c-0c44-4754-a6d9-934af4d8befa"],
 " of degree m.\nWhile surface functions are interesting objects per se, the \
case of planar surfaces is particularly relevant for physics, due to their \
close relation to loop integrands.\nAccordingly, this notebook provides an \
implementation of the recursive algorithm based on the cut equation, allowing \
to calculate planar surface functions and loop integrands.\n\n4) The \
Implementation\nOn planar surfaces, a curve ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{"a", ",", "b"}]], TraditionalForm]],ExpressionUUID->
  "ec8eb7d8-0bca-46e0-9db6-d31f9b27d3ef"],
 " is labelled uniquely (up to homology) by its endpoints, a and b. These can \
be either marks on the boundary of the surface, or punctures in its bulk. \n\
(Physically, marks and punctures are related to external and virtual \
particles, in particular the number of punctures is the same as the loop \
order.)\nTherefore, a general planar surface function at n-points and L-loops \
can be written as a function of variables associated to the endpoints,\n\t\t\t\
\t\n\t\t\t\t\t\t\t\t\t\t\t\t\t                ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", 
     RowBox[{"n", ",", "L"}]], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["G", 
       RowBox[{"n", ",", "L", " "}]], "(", 
      RowBox[{
       SubscriptBox["Y", 
        RowBox[{"a", ",", "b"}]], ",", " ", 
       SubscriptBox["X", 
        RowBox[{"a", ",", "b"}]]}], ")"}], " ", "=", " ", 
     RowBox[{
      SubscriptBox["G", 
       RowBox[{"n", ",", "L"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["x", "1"], " ", ",", " ", "...", " ", ",", " ", 
        RowBox[{
         SubscriptBox["x", "n"], " ", ";", " ", 
         SubscriptBox["w", "1"]}], ",", " ", "...", ",", " ", 
        SubscriptBox["w", "L"]}], ")"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"e1b9f11e-7ef5-4d5b-96ef-3bbc47902586"],
 ".\n\nTo calculate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["G", 
    RowBox[{"n", ",", "L"}]], TraditionalForm]],ExpressionUUID->
  "3ad74111-278a-4290-8f44-9cc9c1807c53"],
 " from the surface recursion we have to choose explicit shift sets. Here we \
choose to use the \[OpenCurlyDoubleQuote]all-shift\[CloseCurlyDoubleQuote] \
for tree level surfaces, i.e. \[ScriptCapitalS] = { all curves }, and the \
\[OpenCurlyDoubleQuote]simple planar shift\[CloseCurlyDoubleQuote] at loop \
level, i.e.  \[ScriptCapitalS] ={ all curves connecting a mark to a \
puncture}.\n",
 StyleBox["Note: We work here with a slightly different notion of surface \
function than the one considered in the paper. Here we also identify curve \
variables associated to curves that are equal up to homology and but not up \
to MCG. This is somewhat easier to implement, and more directly related to \
planar loop integrands.",
  FontSlant->"Italic"],
 "\n\n5) From surface functions to loop integrands\nExtracting a physical \
integrand from a surface function is just a matter of specializing the curve \
variables to their values in terms of homology.\nThe homology of curves on \
planar surfaces is easily parametrized by assigning dual momenta variables to \
marks and punctures, so that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["P", 
      SubscriptBox["C", 
       RowBox[{"a", ",", "b"}]]], "\[Mu]"], "=", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["x", "a"], "\[Mu]"], "-", 
     SuperscriptBox[
      SubscriptBox["x", "b"], "\[Mu]"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a689c268-863d-4bf0-b5ec-31519b8086f0"],
 ".\nThe ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["x", "\[Mu]"], "i"], TraditionalForm]],ExpressionUUID->
  "145d584e-889e-4752-b628-444c59867c2a"],
 " are the well known dual momentum variables, related to the momenta of \
external particles by the incidence relations\n\t\n\t\t\t\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["p", "\[Mu]"], 
      RowBox[{"i", " "}]], "=", " ", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["x", "\[Mu]"], 
       RowBox[{"i", " "}]], " ", "-", " ", 
      SubscriptBox[
       SuperscriptBox["x", "\[Mu]"], 
       RowBox[{"i", "+", "1", " "}]], " "}]}]}], TraditionalForm]],
  ExpressionUUID->"791e983e-2a43-4633-8acd-8143e068fcca"],
 ".\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\nAt loop level, we also assign dual \
momenta variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["w", "\[Mu]"], "i"], TraditionalForm]],ExpressionUUID->
  "e9d1fca4-a0b0-4bf6-94a0-dbf12548134c"],
 " to the punctures of the surface, but the map from curve variables to loop \
variables remains the same.\[LineSeparator]The physical integrand is computed \
from the surface function by the replacements \n\n\t\t\t\t\t\t\t\t\t\t\t\t\t  \
    \t  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Y", 
     RowBox[{"a", ",", "b"}]], "\[Rule]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox[
        SuperscriptBox["x", "\[Mu]"], "a"], "-", 
       SubscriptBox[
        SuperscriptBox["x", "\[Mu]"], "b"]}], ")"}], "2"]}], 
   TraditionalForm]],ExpressionUUID->"38520068-ac65-4374-9948-16702fdabcaa"],
 "   and    ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"a", ",", "b", " "}]], "\[Rule]", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox["x", "\[Mu]"], "a"], "-", 
        SubscriptBox[
         SuperscriptBox["x", "\[Mu]"], "b"]}], ")"}], "2"], "+", " ", 
     SuperscriptBox["m", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "02f80e54-74a6-4b69-8569-ab2bd8030e96"],
 "\n\t\t\t\t\t\t\t\t\t\t\t\t\t \nSuppose we are interested in the massless \
theories, i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "727ff21f-4413-47a8-b00e-56bc95f0c41e"],
 ". Certain inverse propagators, for tadpoles and external bubbles, would \
give 1/0\[CloseCurlyQuote]s.\nLuckily, we can remove their contribution at \
the level of surface functions, by setting their inverse variables to zero, \
i.e.\n\n\t\t\t\t\t\t\t\t\t\t\t \t\t\t          x[x[i],x[i]] = x[w[i],w[i]] = \
x[x[i],x[i+1]] = 0, \n\t\t\t\t\t\t\t\t\t\t\t\nand only afterwards map to dual \
momentum variables as above."
}], "Text",
 CellChangeTimes->{{3.944400588676097*^9, 3.94440058999258*^9}, {
   3.9444006361828833`*^9, 3.944400655118657*^9}, {3.944400719617485*^9, 
   3.944401130210877*^9}, {3.94440121123437*^9, 3.9444012186664133`*^9}, {
   3.94440128018498*^9, 3.944401423509598*^9}, {3.944401466060761*^9, 
   3.944401529798999*^9}, {3.944401603446121*^9, 3.9444020407644453`*^9}, {
   3.9444020925877542`*^9, 3.944402477284238*^9}, {3.944402872722341*^9, 
   3.944402877632646*^9}, {3.944404824820198*^9, 3.944404902616839*^9}, {
   3.9444252587532663`*^9, 3.944425515935589*^9}, {3.944425885238508*^9, 
   3.944425885465798*^9}, {3.944442015548154*^9, 3.944442098693966*^9}, {
   3.944442233329013*^9, 3.9444426042807207`*^9}, {3.9444426375126457`*^9, 
   3.9444426475256853`*^9}, {3.9444427066879263`*^9, 
   3.9444430817902308`*^9}, {3.9444431143938704`*^9, 3.944443116366919*^9}, {
   3.9444431512100983`*^9, 3.944443367608816*^9}, {3.944443400180785*^9, 
   3.94444349151388*^9}, {3.944443536703783*^9, 3.9444436229834223`*^9}, {
   3.944443676277397*^9, 3.94444374974676*^9}, {3.944443789001809*^9, 
   3.944444112815165*^9}, {3.944444173428026*^9, 3.9444441783204412`*^9}, {
   3.944444228376877*^9, 3.944444669081973*^9}, {3.944444708245329*^9, 
   3.944444730636565*^9}, {3.944444789190419*^9, 3.9444448104012623`*^9}, {
   3.944444883092066*^9, 3.944444915481032*^9}, {3.944480693118988*^9, 
   3.9444807916299267`*^9}, {3.9444808381159687`*^9, 3.944481115434314*^9}, {
   3.9444812656632233`*^9, 3.9444814992628517`*^9}, {3.944481546956696*^9, 
   3.944481547305986*^9}, {3.944481585172585*^9, 3.944481959659767*^9}, {
   3.944482006033784*^9, 3.9444820160806828`*^9}, {3.9444820508862143`*^9, 
   3.9444820895994387`*^9}, {3.9444821224244013`*^9, 3.944482251468937*^9}, {
   3.944509954491828*^9, 3.944510250046167*^9}, 3.944515179020011*^9, {
   3.944522543874535*^9, 3.944522619116539*^9}, {3.944522666345972*^9, 
   3.9445226859431334`*^9}, {3.9445227622929907`*^9, 
   3.9445227812432823`*^9}, {3.9445228283776417`*^9, 3.944522855485573*^9}, {
   3.94452288766319*^9, 3.944523322489959*^9}, {3.944523406026127*^9, 
   3.94452341435411*^9}, {3.944523529057598*^9, 3.944523776440564*^9}, {
   3.944523829411344*^9, 3.944524267104147*^9}, {3.944524355446712*^9, 
   3.9445245363253613`*^9}, {3.944524576670103*^9, 3.944524692778098*^9}, {
   3.944524774111229*^9, 3.9445248008969383`*^9}, {3.944524836866897*^9, 
   3.944525212568915*^9}, {3.944525446667482*^9, 3.94452548746553*^9}, {
   3.944525703387117*^9, 3.944525838225309*^9}, {3.944559607655242*^9, 
   3.9445596912134*^9}, {3.9445597300484447`*^9, 3.944559752855762*^9}, {
   3.9445598441405582`*^9, 3.944559862332149*^9}, {3.944559920892975*^9, 
   3.944560108062145*^9}, {3.944560143287676*^9, 3.944560567698594*^9}, {
   3.944560638707657*^9, 3.944560638982183*^9}, {3.944561804425714*^9, 
   3.9445618048399467`*^9}, {3.944562290899518*^9, 
   3.944562291213587*^9}},ExpressionUUID->"52cf5115-ddcb-4cbb-8bb0-\
ed988356f3da"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Recursion (It is possible to simply Shift+Enter this entire block)\
\>", "Section",
 CellChangeTimes->{{3.943363732698628*^9, 3.943363734068865*^9}, {
   3.943387677148325*^9, 3.943387681008623*^9}, 3.944355701790313*^9, {
   3.944402493647674*^9, 
   3.9444025580664787`*^9}},ExpressionUUID->"fdd55efe-eaca-4966-bc46-\
7ceac77128f3"],

Cell[CellGroupData[{

Cell["Miscellanea - nothing interesting here", "Subsubsection",
 CellChangeTimes->{{3.880172877481914*^9, 3.880172886788126*^9}, {
  3.944355805213213*^9, 3.944355823531713*^9}, {3.944405025813011*^9, 
  3.9444050533735647`*^9}},ExpressionUUID->"951fc28f-e555-42f5-9f6f-\
0c077b42914d"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.909552297809532*^9, 3.909552350071706*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e1b73a19-b01d-4100-82ac-a8e5a22415d3"],

Cell["\<\
This section contains a few helper functions to deal with lists up to cyclic \
ordering\
\>", "Text",
 CellChangeTimes->{{3.944409398658712*^9, 
  3.944409412769907*^9}},ExpressionUUID->"f9f3dd6f-c269-4d6c-afef-\
d0e05ab60a68"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Gauge", " ", "fix", " ", "cyclic", " ", "simmetry", " ", "by", " ", 
   "ordering", " ", "a", " ", "list", " ", "in", " ", "a", " ", "standard", 
   " ", "way"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.944409360143548*^9, 3.944409392439357*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5f06d4f9-8377-464e-b988-6dc54afc3c9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"toStdCic", "[", "list_", "]"}], ":=", " ", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"first", "=", 
       RowBox[{
        RowBox[{"Sort", "[", "list", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RotateLeft", "[", 
      RowBox[{"list", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"FirstPosition", "[", 
          RowBox[{"list", ",", "first"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"75eab248-e2cb-431a-93c2-2aac7db0b14c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Access", " ", "elements", " ", "of", " ", "a", " ", "ciclically", " ", 
    "ordered", " ", "list"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"cElem", ",", "myRange"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cElem", "[", 
      RowBox[{"cList_", ",", "ind_"}], "]"}], ":=", 
     RowBox[{"cList", "[", 
      RowBox[{"[", " ", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"ind", "-", "1"}], ",", 
          RowBox[{"Length", "[", "cList", "]"}]}], " ", "]"}], "+", "1"}], 
       " ", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cElem", "[", 
      RowBox[{"cList_", ",", 
       RowBox[{"{", "ind__", "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"cElem", "[", 
        RowBox[{"cList", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"{", "ind", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myRange", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a", "<", "b"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"a", ",", "b"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"b", ",", "a"}], "]"}], "//", "Reverse"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cElem", "[", 
      RowBox[{"cList_", ",", 
       RowBox[{"Span", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"cElem", "[", 
        RowBox[{"cList", ",", "v"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", 
         RowBox[{"myRange", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rotateInFirst", "[", 
     RowBox[{"t_", ",", "e_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"t", ",", "e"}], "]"}], "===", "0"}], ",", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<edge not in triangle\>\"", "]"}], ";", 
       RowBox[{"Return", "[", "Missing", "]"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"Switch", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"t", ",", "e"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
        "1", ",", "\[IndentingNewLine]", "t", ",", "\[IndentingNewLine]", "2",
         ",", "\[IndentingNewLine]", 
        RowBox[{"RotateLeft", "[", "t", "]"}], ",", "\[IndentingNewLine]", 
        "3", ",", "\[IndentingNewLine]", 
        RowBox[{"RotateRight", "[", "t", "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.879827862740705*^9, 3.879827896515943*^9}, {
   3.879837894730124*^9, 3.879837964347076*^9}, {3.8798459403623533`*^9, 
   3.87984594064118*^9}, {3.879995845302109*^9, 3.879995846815624*^9}, {
   3.880093168331695*^9, 3.880093169026802*^9}, {3.8800942684473743`*^9, 
   3.880094269617381*^9}, {3.8801159374849157`*^9, 3.880115938372553*^9}, 
   3.880122401140016*^9, {3.880124553269033*^9, 3.880124554262793*^9}, {
   3.88017144046681*^9, 3.880171445920525*^9}, {3.880171505606379*^9, 
   3.88017151978516*^9}, {3.880171576041501*^9, 3.880171591513384*^9}, {
   3.8801716394531097`*^9, 3.88017171810252*^9}, {3.880171764918951*^9, 
   3.8801717768262777`*^9}, 3.880172529393092*^9, 3.88017269979817*^9, {
   3.909477519748537*^9, 3.909477520018157*^9}, {3.909477587479966*^9, 
   3.909477621801198*^9}, {3.909509688111125*^9, 3.909509750994413*^9}, {
   3.909552284674589*^9, 3.909552286481225*^9}, {3.9095523517477007`*^9, 
   3.909552361660709*^9}, {3.909931873553627*^9, 3.9099318935734386`*^9}, {
   3.944355763645849*^9, 3.944355789181712*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3fb0f7c3-5dc0-483e-9d0d-5bd47793bd8c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recursion", "Subsubsection",
 CellChangeTimes->{{3.944355705991337*^9, 
  3.9443557070243797`*^9}},ExpressionUUID->"35ff927f-58b9-4861-810b-\
00d4f3d455d9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "reserve", " ", "the", " ", "symbol", " ", "Y"}], ",", 
   " ", 
   RowBox[{
   "X", " ", "and", " ", "x", " ", "to", " ", "denote", " ", "planar", " ", 
    "variables", " ", "and", " ", "their", " ", 
    RowBox[{"inverses", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9444005951645527`*^9, 3.944400618064282*^9}, {
  3.944525289634251*^9, 3.944525294999054*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"9ec0aa6e-a83c-4df4-a42b-5c3ecc58cf31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "X", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"X", ",", "Orderless"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "[", "X", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.943371158800755*^9, 3.9433711788533297`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4e439198-bb53-4553-a5af-3ad5672f4a98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "Y", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Y", ",", "Orderless"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "[", "Y", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.944423398466651*^9, 3.944423401163488*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"68513b29-6fd5-42b6-a825-3c40aec670eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "x", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"x", ",", "Orderless"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "[", "x", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.944400286126314*^9, 3.94440028837577*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"01b2eeef-3e16-4ed6-9697-6777c57b5d15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "dimension", " ", "of", " ", "the", " ", "fan", " ", 
    "associated", " ", "to", " ", "a", " ", "planar", " ", "surface", " ", 
    "with", " ", "nmarks", " ", "marks", " ", "and", " ", "npuncts", " ", 
    "punctures"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dimTeich", "[", 
     RowBox[{"nmarks_", ",", "npuncts_"}], "]"}], ":=", 
    RowBox[{"nmarks", " ", "+", " ", 
     RowBox[{"2", "npuncts"}], "-", "3"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.943362716642861*^9, 3.9433627383873367`*^9}, {
  3.9443538257576113`*^9, 3.944353852484159*^9}, {3.944354681364553*^9, 
  3.944354682182049*^9}, {3.9444006291899557`*^9, 3.9444006299110126`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"57519b0e-0f91-4b8b-a28c-96f75e0863b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Write", " ", "an", " ", "integer", " ", "as", " ", "the", " ", "sum", " ",
     "of", " ", "two", " ", "integers", " ", "in", " ", "all", " ", 
    "possible", " ", "ways"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"splitInteger", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Join", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"k1", ",", 
            RowBox[{"k", "-", "k1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "-", "k1"}], ",", "k1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ")"}], "//", 
    "DeleteDuplicates"}]}]}]], "Input",
 CellChangeTimes->{{3.944353862995078*^9, 3.944353883104546*^9}, 
   3.944482944109894*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"0915f5c7-369e-43ea-b6c2-ef491e2f38a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Cut", " ", "an", " ", "m"}], "-", "gon"}], ",", " ", 
    RowBox[{
    "represented", " ", "by", " ", "the", " ", "cyclic", " ", "list", " ", 
     "of", " ", "its", " ", "vertices"}], ",", " ", 
    RowBox[{"in", " ", "all", " ", "possible", " ", "ways"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "cut", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cut", "[", "clist_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nelems", ",", "partitions", ",", "partitionsOtherDirection", ",", 
        "reversed"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nelems", "=", 
        RowBox[{"Length", "[", "clist", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "The", " ", "first", " ", "element", " ", "can", " ", "end", " ", 
         "up", " ", "together", " ", "with", " ", "i1", " ", "elements", " ", 
         "on", " ", "the", " ", "left", " ", "and", " ", "i2", " ", "on", " ",
          "the", " ", "right"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"partitions", "=", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"cElem", "[", 
              RowBox[{"clist", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "i1"}], "+", "1"}], ")"}], ";;", 
                RowBox[{"(", 
                 RowBox[{"i2", "+", "1"}], ")"}]}]}], "]"}], ",", 
             RowBox[{"cElem", "[", 
              RowBox[{"clist", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"i2", "+", "1"}], ")"}], ";;", 
                RowBox[{"(", 
                 RowBox[{"nelems", "-", "i1", "+", "1"}], ")"}]}]}], "]"}]}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i1", ",", "0", ",", "nelems"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i2", ",", "0", ",", 
             RowBox[{"nelems", "-", "i1", "-", "2"}]}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "Each", " ", "cut", " ", "is", " ", "uniquely", " ", "identified", 
          " ", "by", " ", "the", " ", "two", " ", "vertices", " ", "in", " ", 
          "common", " ", "to", " ", "both", " ", "lower", " ", "m"}], "-", 
         "gons"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"partitions", "=", 
        RowBox[{"DeleteDuplicatesBy", "[", 
         RowBox[{"partitions", ",", 
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"partitions", "//", 
        RowBox[{
         RowBox[{"DeleteCases", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "_", "}"}], ",", "_"}], "}"}], "|", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"_", ",", "_"}], "}"}], ",", "_"}], "}"}], "|", 
            RowBox[{"{", 
             RowBox[{"_", ",", 
              RowBox[{"{", "_", "}"}]}], "}"}], "|", 
            RowBox[{"{", 
             RowBox[{"_", ",", 
              RowBox[{"{", 
               RowBox[{"_", ",", "_"}], "}"}]}], "}"}]}]}], "]"}], 
         "&"}]}]}]}], "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.943367914077873*^9, 3.943367977168046*^9}, {
  3.943368037759488*^9, 3.9433681746144953`*^9}, {3.94336824257065*^9, 
  3.9433682710368958`*^9}, {3.944482935042355*^9, 3.944482936934742*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"3ecbdd06-1749-4ac8-afea-af1becc66cdd"],

Cell["\<\
If we think of a surface function as a function of the labels associated to \
marks and punctures, then there is an obvious relabelling symmetry. We take \
advantage of this, by defining two versions of the function: the labelled \
(lA) and unlabelled (uA) one. 
The unlabelled one has canonical variables z[i] and w[j] for marks and \
punctures. The labelled one is obtained from the unlabelled one by replacing \
the dummy names z[i] and w[j] with the desired marks and punctures labels. \
The unlabelled function is computed recursively from the cut equation in \
terms of simpler labelled ones. 
To save space, only the values of the unlabelled ones are stored in memory.\
\>", "Text",
 CellChangeTimes->{{3.9433658813030643`*^9, 3.943366037102652*^9}, {
  3.9433666218196993`*^9, 3.9433666778479767`*^9}, {3.944353910925173*^9, 
  3.9443539165608873`*^9}, {3.9444042040698013`*^9, 3.944404219996077*^9}, {
  3.944482286186612*^9, 3.944482345646771*^9}, {3.9444829632402897`*^9, 
  3.944483031509762*^9}},ExpressionUUID->"8690d93c-22d8-4f74-8b4a-\
f17131e4ec28"],

Cell["\<\
At tree level we implement the all-shift recursion. 
The recursion requires to calculate the integral in the rescaling variable \
\[Zeta].  This requires to expand in \[Zeta] the factorized terms that appear \
in the recursion, which can be time consuming. To avoid doing that, at every \
step of the recursion we keep the amplitude partitioned in components that \
receive contributions from a given number of propagators. After rescaling \
these contribute to a specific power of \[Zeta] only.

At loop level the all-shift creates non-planar surfaces. We use the simple \
planar shift instead, which remains within the world of planar surfaces.
For simplicity we simply expand in the rescaling variable \[Zeta] rather than \
working out the recursion for the individual components.\
\>", "Text",
 CellChangeTimes->{{3.943366705124918*^9, 3.943366747866531*^9}, {
  3.9443539214236107`*^9, 3.944354242309063*^9}, {3.944355073189817*^9, 
  3.9443552183823147`*^9}, {3.944404258631712*^9, 3.944404279187131*^9}, {
  3.944482371818589*^9, 
  3.944482379140173*^9}},ExpressionUUID->"e7d18669-97d9-47bf-a5c7-\
b7f1b5247c9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "When", " ", "we", " ", "choose", " ", "different", " ", "boundary", " ", 
     "conditions", " ", "we", " ", "need", " ", "to", " ", "reset", " ", 
     "the", " ", "previously", " ", "found", " ", "values", " ", "for", " ", 
     "the", " ", "amplitude"}], ",", " ", 
    RowBox[{
    "we", " ", "define", " ", "an", " ", "helper", " ", "function", " ", "to",
      " ", "facilitate", " ", "doing", " ", "so"}]}], " ", 
   "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"reset", "[", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", "--"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Tree", " ", "level"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", "--"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{"uA", ",", "lA"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "We", " ", "partition", " ", "an", " ", "amplitude", " ", "into", " ", 
        "its", " ", "component", " ", "with", " ", "k", " ", "propagators"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"uA", "[", 
        RowBox[{"nmarks_", ",", "npuncts_"}], "]"}], ":=", 
       RowBox[{"Sum", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"uuA", "[", 
          RowBox[{"nmarks", ",", "npuncts", ",", "k"}], "]"}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "It", " ", "is", " ", "faster", " ", "to", " ", "substitute", " ", 
           "uuA", " ", "for", " ", "uA", " ", "later"}], " ", "*)"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"dimTeich", "[", 
            RowBox[{"nmarks", ",", "npuncts"}], "]"}]}], "}"}]}], 
        "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lA", "[", 
        RowBox[{"marks_", ",", "puncts_"}], "]"}], ":=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"lA", "[", 
          RowBox[{"marks", ",", "puncts", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"dimTeich", "[", 
            RowBox[{
             RowBox[{"marks", "//", "Length"}], ",", 
             RowBox[{"puncts", "//", "Length"}]}], "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lA", "[", 
        RowBox[{"marks_", ",", "puncts_", ",", "k_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"uA", "[", 
         RowBox[{
          RowBox[{"marks", "//", "Length"}], ",", 
          RowBox[{"puncts", "//", "Length"}], ",", "k"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"marks", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"w", "[", "i_", "]"}], "\[RuleDelayed]", " ", 
           RowBox[{"puncts", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}]}], ";", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Tree", " ", "level", " ", "boundary", " ", "conditions"}], 
        ",", " ", 
        RowBox[{
        "to", " ", "be", " ", "specified", " ", "at", " ", "will", " ", 
         "later"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"uA", "[", 
        RowBox[{"3", ",", "0", ",", "0"}], "]"}], "=", 
       RowBox[{"boundaryConditions", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "[", "1", "]"}], ",", 
          RowBox[{"z", "[", "2", "]"}], ",", 
          RowBox[{"z", "[", "3", "]"}]}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"uA", "[", 
        RowBox[{"nmarks_", ",", "0", ",", "0"}], "]"}], ":=", 
       RowBox[{"boundaryConditions", "[", 
        RowBox[{"z", "/@", 
         RowBox[{"Range", "[", "nmarks", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "For", " ", "now", " ", "we", " ", "do", " ", "not", " ", "consider", 
        " ", "the", " ", "possibility", " ", "of", " ", "boundary", " ", 
        "conditions", " ", "for", " ", "loop", " ", "surfaces"}], " ", "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"uA", "[", 
        RowBox[{"3", ",", "0", ",", 
         RowBox[{"n_", "/;", 
          RowBox[{"n", ">", "0"}]}]}], "]"}], ":=", "0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"uA", "[", 
        RowBox[{"nmarks_", ",", 
         RowBox[{"n_", "/;", 
          RowBox[{"n", ">", "0"}]}], ",", "0"}], "]"}], ":=", "0"}], ";", " ",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "The", " ", "main", " ", "recursion", " ", "via", " ", "the", " ", 
         "all"}], "-", "shift"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"uA", "[", 
        RowBox[{"nmarks_", ",", "0", ",", 
         RowBox[{"k_", "/;", 
          RowBox[{"k", ">", "0"}]}]}], "]"}], ":=", " ", 
       RowBox[{
        RowBox[{"uA", "[", 
         RowBox[{"nmarks", ",", 
          RowBox[{"{", "}"}], ",", "k"}], "]"}], "=", " ", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "channels", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Each", " ", "way", " ", "of", " ", "cutting", " ", "the", " ", 
            "disk", " ", "contribute", " ", "to", " ", "the", " ", 
            "recursion"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"channels", " ", "=", " ", 
            RowBox[{"cut", "[", 
             RowBox[{"z", "/@", 
              RowBox[{"Range", "[", "nmarks", "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
             "Keeping", " ", "the", " ", "amplitude", " ", "partitioned", " ",
               "in", " ", "its", " ", "components", " ", "with", " ", "k"}], 
             "-", 
             RowBox[{
             "propagtors", " ", "makes", " ", "the", " ", "\[Zeta]", " ", 
              "integration", " ", "immediate"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"1", "/", "k"}], " ", 
            RowBox[{"Sum", "[", " ", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"llA", "[", 
                RowBox[{
                 RowBox[{"chn", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"klkr", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"x", "@@", 
                 RowBox[{"chn", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}], ")"}], " ", 
               RowBox[{"llA", "[", 
                RowBox[{
                 RowBox[{"chn", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"klkr", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "  ", 
              RowBox[{"(*", " ", 
               RowBox[{
               "It", " ", "is", " ", "faster", " ", "to", " ", "substitute", 
                " ", "llA", " ", "for", " ", "lA", " ", "later"}], " ", 
               "*)"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"chn", ",", "channels"}], "}"}], " ", 
              RowBox[{"(*", " ", 
               RowBox[{"Every", " ", "cut", " ", "contributes"}], " ", "*)"}],
               ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"klkr", ",", 
                RowBox[{"splitInteger", "[", 
                 RowBox[{"k", "-", "1"}], "]"}]}], "}"}]}], 
             RowBox[{"(*", " ", 
              RowBox[{
              "k", " ", "propagators", " ", "come", " ", "from", " ", "left", 
               " ", "and", " ", "right", " ", "disk", " ", "in", " ", "all", 
               " ", "possible", " ", "ways"}], "*)"}], "\[IndentingNewLine]", 
             "]"}]}]}]}], " ", "\[IndentingNewLine]", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", "--"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Loop", " ", "level"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", "--"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "For", " ", "loop", " ", "level", " ", "we", " ", "use", " ", "the", 
        " ", "simple", " ", "planar", " ", "shift", " ", "and", " ", 
        "manually", " ", "collect", " ", "the", " ", "scaling", " ", 
        "variable"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "We", " ", "define", " ", "a", " ", "new", " ", "function", " ", "G", 
        " ", "that", " ", "will", " ", "return", " ", "both", " ", "tree", 
        " ", "level", " ", "amplitudes", " ", "and", " ", "loop", " ", 
        "integrands"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "G", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"n_", ",", "0"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"n", ",", "0"}], "]"}], "=", 
        RowBox[{
         RowBox[{"lA", "[", 
          RowBox[{
           RowBox[{"p", "/@", 
            RowBox[{"Range", "[", "n", "]"}]}], ",", 
           RowBox[{"{", "}"}]}], "]"}], "//.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"uuA", "\[Rule]", "uA"}], ",", 
           RowBox[{"llA", "\[Rule]", "lA"}]}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Unlabelled", " ", "version"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "The", " ", "main", " ", "recursion", " ", "via", " ", "the", " ", 
        "simple", " ", "planar", " ", "shift"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"n_", "/;", 
          RowBox[{"IntegerQ", "[", "n", "]"}]}], ",", 
         RowBox[{"L_", "/;", 
          RowBox[{"IntegerQ", "[", "L", "]"}]}]}], "]"}], ":=", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"marks", "=", 
              RowBox[{"p", "/@", 
               RowBox[{"Range", "[", "n", "]"}]}]}], ",", 
             RowBox[{"punctures", "=", 
              RowBox[{"z", "/@", 
               RowBox[{"Range", "[", "L", "]"}]}]}], ",", "term"}], "}"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"Sum", " ", "over", " ", "cuts"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Sum", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"term", "=", 
                RowBox[{"G", "[", 
                 RowBox[{
                  RowBox[{"Join", "[", 
                   RowBox[{
                    RowBox[{"marks", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", "m"}], "]"}], "]"}], ",", 
                    RowBox[{"{", "punct", "}"}], ",", 
                    RowBox[{"marks", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ";;"}], "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"DeleteCases", "[", 
                   RowBox[{"punctures", ",", "punct"}], "]"}]}], "]"}]}], ";",
                " ", 
               RowBox[{"(*", " ", 
                RowBox[{"Contribution", " ", "from", " ", "a", " ", "cut"}], 
                " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{"term", "=", 
                RowBox[{"term", "/.", 
                 RowBox[{
                  RowBox[{"x", "[", 
                   RowBox[{
                    RowBox[{"a_", "/;", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"a", ",", 
                    RowBox[{"Alternatives", "@@", "marks"}]}], "]"}]}], ",", 
                    RowBox[{"b_", "/;", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"b", ",", 
                    RowBox[{"Alternatives", "@@", "punctures"}]}], "]"}]}]}], 
                   "]"}], "\[RuleDelayed]", " ", 
                  RowBox[{
                   RowBox[{"x", "[", 
                    RowBox[{"a", ",", "b"}], "]"}], "\[Xi]"}]}]}]}], ";", " ", 
               RowBox[{"(*", " ", 
                RowBox[{
                "Simple", " ", "planar", " ", "shift", " ", "rescaling"}], 
                " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{"term", " ", "=", " ", 
                RowBox[{"term", " ", 
                 RowBox[{"x", "[", 
                  RowBox[{
                   RowBox[{"marks", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", "punct"}], "]"}]}]}],
                ";", " ", 
               RowBox[{"(*", " ", 
                RowBox[{
                "Factor", " ", "back", " ", "in", " ", "the", " ", "cutted", 
                 " ", "variable"}], " ", "*)"}], "\[IndentingNewLine]", 
               RowBox[{"term", "=", 
                RowBox[{"term", "//", 
                 RowBox[{
                  RowBox[{"Collect", "[", 
                   RowBox[{"#", ",", "\[Xi]"}], "]"}], "&"}]}]}], " ", 
               RowBox[{"(*", " ", 
                RowBox[{
                "Collect", " ", "powers", " ", "of", " ", "the", " ", 
                 "rescaling", " ", "variable", " ", "\[Zeta]"}], " ", "*)"}], 
               ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"term", "/.", 
                 RowBox[{
                  RowBox[{"\[Xi]", "^", "a_"}], "\[RuleDelayed]", " ", 
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{"a", "+", "1"}], ")"}]}]}]}], "/.", 
                RowBox[{"\[Xi]", "\[Rule]", " ", 
                 RowBox[{"1", "/", "2"}]}]}]}], 
              RowBox[{"(*", " ", 
               RowBox[{
               "Integration", " ", "in", " ", "the", " ", "rescaling", " ", 
                "variable", " ", "\[Zeta]"}], " ", "*)"}], 
              "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", 
                RowBox[{"marks", "//", "Length"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"punct", ",", "punctures"}], "}"}]}], " ", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "In", " ", "the", " ", "simple", " ", "planar", " ", "shift"}],
                ",", " ", 
               RowBox[{
               "all", " ", "and", " ", "only", " ", "the", " ", "curves", " ",
                 "connecting", " ", "marks", " ", "to", " ", "punctures", " ",
                 "contribute"}]}], "*)"}], "]"}], "//.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"uuA", "\[Rule]", "uA"}], ",", 
              RowBox[{"llA", "\[Rule]", "lA"}]}], "}"}]}]}], 
          "\[IndentingNewLine]", "]"}], "+", 
         RowBox[{"boundaryConditions", "[", 
          RowBox[{
           RowBox[{"p", "/@", 
            RowBox[{"Range", "[", "n", "]"}]}], ",", 
           RowBox[{"z", "/@", 
            RowBox[{"Range", "[", "L", "]"}]}]}], "]"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Labelled", " ", "version"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"marks_", ",", "punctures_"}], "]"}], ":=", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{
            RowBox[{"marks", "//", "Length"}], ",", 
            RowBox[{"punctures", "//", "Length"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"p", "[", "a_", "]"}], "\[RuleDelayed]", " ", 
             RowBox[{"marks", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"z", "[", "b_", "]"}], "\[RuleDelayed]", " ", 
             RowBox[{"punctures", "[", 
              RowBox[{"[", "b", "]"}], "]"}]}]}], "}"}]}]}], "]"}]}], ";"}]}],
     "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.943362754349704*^9, 3.943362797416287*^9}, {
   3.943367048935511*^9, 3.9433670583260098`*^9}, {3.943367120318201*^9, 
   3.9433672024995203`*^9}, {3.943367269262127*^9, 3.9433673523476057`*^9}, {
   3.943367595025055*^9, 3.943367598213006*^9}, {3.9433683000773087`*^9, 
   3.9433683700771923`*^9}, {3.9433684043460217`*^9, 3.943368430696084*^9}, {
   3.943368467495557*^9, 3.9433685374220667`*^9}, {3.9433687654272423`*^9, 
   3.943368767645475*^9}, {3.943369257288577*^9, 3.9433692616080227`*^9}, 
   3.943370462762706*^9, {3.943370536732747*^9, 3.9433705395015993`*^9}, {
   3.943370653358447*^9, 3.943370675145022*^9}, {3.943370795054763*^9, 
   3.9433708294391747`*^9}, {3.94337961169191*^9, 3.9433796321112003`*^9}, {
   3.943380670983768*^9, 3.943380741336792*^9}, {3.9433809355956087`*^9, 
   3.943381028630589*^9}, {3.943381119727418*^9, 3.943381123469131*^9}, {
   3.9439920307611237`*^9, 3.943992033082692*^9}, {3.944008872510715*^9, 
   3.9440088739440947`*^9}, {3.944008907719173*^9, 3.944008917507203*^9}, {
   3.944354251880126*^9, 3.944354294048182*^9}, {3.944354745269565*^9, 
   3.9443550577348557`*^9}, {3.94435522961231*^9, 3.944355337532567*^9}, {
   3.9443554359235487`*^9, 3.944355441377602*^9}, {3.944355471810905*^9, 
   3.9443555084358387`*^9}, {3.944355552983913*^9, 3.9443556123776197`*^9}, {
   3.944355645533225*^9, 3.944355664698374*^9}, 3.944399953441225*^9, {
   3.944400069466442*^9, 3.944400083423512*^9}, {3.944400300800886*^9, 
   3.944400324942922*^9}, {3.944403067822398*^9, 3.944403068753522*^9}, {
   3.944404271272606*^9, 3.944404285626815*^9}, {3.94441566759758*^9, 
   3.944415669344586*^9}, {3.9444193969201202`*^9, 3.9444194509607983`*^9}, 
   3.9444195260295486`*^9, {3.944425539762239*^9, 3.944425560370947*^9}, {
   3.944482436995652*^9, 3.9444826761006823`*^9}, {3.944482735287492*^9, 
   3.944482902690609*^9}, {3.9445253779081373`*^9, 3.944525379826869*^9}, {
   3.9445610757508383`*^9, 3.944561083068214*^9}, {3.944561223620427*^9, 
   3.944561251225358*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c6f795d8-48a4-4b08-8991-6dfd941daf55"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.943387693334044*^9, 
  3.943387694621111*^9}},ExpressionUUID->"58aa1a49-57b6-4194-9e22-\
1ce7da8da16c"],

Cell[CellGroupData[{

Cell["Tr \[Phi]^3 ", "Subsection",
 CellChangeTimes->{{3.943387699889559*^9, 3.943387703302869*^9}, {
   3.94435586695207*^9, 3.9443558830781517`*^9}, 3.9443563314650297`*^9, {
   3.944402564469307*^9, 3.9444025670684834`*^9}, {3.9444050985316067`*^9, 
   3.9444050989598417`*^9}},ExpressionUUID->"f21fc043-dfaf-490c-97e1-\
8a13a96a4b09"],

Cell[TextData[{
 "To calculate surface functions for a specific theory, all we have to do is \
to specify the boundary conditions of the recursion.\nHere is how to do it in \
the simplest case: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Tr\[Phi]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a2af7509-cf62-4e67-b62a-7a396e3af71d"],
 " theory"
}], "Text",
 CellChangeTimes->{{3.944403301528056*^9, 3.944403405340872*^9}, {
  3.944403481786603*^9, 
  3.944403512636608*^9}},ExpressionUUID->"94bb0881-bcef-41e3-9815-\
6aa028b83f24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"reset", "[", "]"}], ";", " ", 
   RowBox[{"reset", "[", "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"reset", " ", "previously", " ", "calculated", " ", "surface", " ", 
    RowBox[{"functions", "."}]}], "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "boundaryConditions", "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "reset", " ", "previously", " ", "assigned", " ", "boundary", " ", 
    "conditions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Boundary", " ", "conditions", " ", "for", " ", "tree", " ", 
    RowBox[{"surfaces", ".", " ", "These"}], " ", "correspond", " ", "to", 
    " ", "the", " ", "interaction", " ", "vertices", " ", "of", " ", "the", 
    " ", "Lagrangian"}], " ", "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"Length", "[", "v", "]"}], ">", "3"}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"boundaryConditions", "[", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], ":=", "1"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "now", " ", "we", " ", "do", " ", "not", " ", "consider", " ", 
    "the", " ", "possibility", " ", "of", " ", "boundary", " ", "conditions", 
    " ", "for", " ", "loop", " ", "surfaces"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"_", ",", "_"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.943368379276897*^9, 3.9433683891591463`*^9}, {
  3.943368542191998*^9, 3.943368552864393*^9}, {3.943368790569496*^9, 
  3.9433688465124807`*^9}, {3.9433710164008207`*^9, 3.9433710290256443`*^9}, {
  3.943371071872879*^9, 3.943371072031807*^9}, {3.9433808090050583`*^9, 
  3.9433808109969387`*^9}, {3.944355957453896*^9, 3.9443559581242523`*^9}, {
  3.9443560073057413`*^9, 3.9443560080437202`*^9}, {3.944356175728064*^9, 
  3.944356220051453*^9}, {3.944403407068993*^9, 3.944403471086116*^9}, {
  3.944422091085577*^9, 3.9444220967767344`*^9}, {3.9445105897476063`*^9, 
  3.944510592213025*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"04800faa-0323-4972-a25b-c52f6f014880"],

Cell["\<\
Having set the boundary conditions we are ready to calculate surface \
functions by the recursion.
We provide two ways to do so: provide number of particles and loops, or \
provide explicit labels for both\
\>", "Text",
 CellChangeTimes->{{3.9444032908779507`*^9, 3.9444032950586433`*^9}, {
  3.9444035211909513`*^9, 
  3.944403606487419*^9}},ExpressionUUID->"5e49b6e1-956f-45b3-aaa8-\
4b9082e5c996"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"G", "[", 
  RowBox[{"4", ",", "0"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"G", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "10", "]"}], ",", 
     RowBox[{"x", "[", "20", "]"}], ",", 
     RowBox[{"x", "[", "30", "]"}], ",", 
     RowBox[{"x", "[", "40", "]"}]}], "}"}], ",", 
   RowBox[{"{", "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.944403564710692*^9, 3.94440356480947*^9}, {
  3.9444036086632833`*^9, 3.9444036755086946`*^9}, {3.9444255513673763`*^9, 
  3.944425551369081*^9}, {3.94456070017201*^9, 3.944560705693573*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"be107116-9557-40e3-8db4-72f3b392ab50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], ",", 
    RowBox[{"p", "[", "3", "]"}]}], "]"}], "+", 
  RowBox[{"x", "[", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], ",", 
    RowBox[{"p", "[", "4", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.944403565420329*^9, {3.9444036304009657`*^9, 3.944403675867652*^9}, 
   3.944422098685573*^9, {3.944425580346036*^9, 3.944425618706649*^9}, 
   3.944483040489335*^9, 3.944525323709881*^9, 3.94452539871572*^9, 
   3.9445607059886093`*^9, 3.9445607804428864`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"f4ef74b1-eced-4079-8631-c62bbb188af2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{
    RowBox[{"x", "[", "10", "]"}], ",", 
    RowBox[{"x", "[", "30", "]"}]}], "]"}], "+", 
  RowBox[{"x", "[", 
   RowBox[{
    RowBox[{"x", "[", "20", "]"}], ",", 
    RowBox[{"x", "[", "40", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.944403565420329*^9, {3.9444036304009657`*^9, 3.944403675867652*^9}, 
   3.944422098685573*^9, {3.944425580346036*^9, 3.944425618706649*^9}, 
   3.944483040489335*^9, 3.944525323709881*^9, 3.94452539871572*^9, 
   3.9445607059886093`*^9, 3.944560780445973*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d3ef17c5-bb58-42f9-9265-510bee40dc21"]
}, Open  ]],

Cell[TextData[{
 "Recalling that x[a,b] = 1/X[a,b], the above agrees with the expected \
result: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "3"}]]}], "+", " ", 
     RowBox[{"1", "/", 
      SubscriptBox["X", 
       RowBox[{"1", ",", "3"}]]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"1", "/", "s"}], " ", "+", " ", 
     RowBox[{"1", "/", "t"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e4b54a84-bd96-47bb-a95c-563011335533"]
}], "Text",
 CellChangeTimes->{{3.944403686726067*^9, 
  3.944403730592564*^9}},ExpressionUUID->"92d628ca-9fd5-4116-9b63-\
cfd7a585ba04"],

Cell["\<\
As another check we can count the number of diagrams appearing in Tr \[Phi]^3\
\
\>", "Text",
 CellChangeTimes->{{3.944356026972712*^9, 3.944356040338057*^9}, {
  3.944403734148026*^9, 
  3.9444037504963093`*^9}},ExpressionUUID->"e865bc2d-a343-482c-9e83-\
eb5b2cc0219d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "0"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "4", ",", "8"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"CatalanNumber", "[", 
    RowBox[{"n", "-", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "4", ",", "8"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.944355988653824*^9, 3.944356012797885*^9}, {
   3.944356044746628*^9, 3.9443561467334347`*^9}, 3.944400087946781*^9, {
   3.94440291557414*^9, 3.944402915756007*^9}, 3.944425551370769*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"40103c62-667b-4ee8-8740-e332bcad7efd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "5", ",", "14", ",", "42", ",", "132"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.944356013170961*^9, {3.944356050871019*^9, 3.9443561471719923`*^9}, 
   3.944400105708271*^9, 3.944402928135305*^9, {3.944403071212678*^9, 
   3.944403077443779*^9}, 3.944422104703999*^9, 3.944425584175787*^9, 
   3.944425623008499*^9, 3.9445607843346577`*^9, 3.944561097946184*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"af3800b4-3f8d-433e-a354-fc2aee202f1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "5", ",", "14", ",", "42", ",", "132"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.944356013170961*^9, {3.944356050871019*^9, 3.9443561471719923`*^9}, 
   3.944400105708271*^9, 3.944402928135305*^9, {3.944403071212678*^9, 
   3.944403077443779*^9}, 3.944422104703999*^9, 3.944425584175787*^9, 
   3.944425623008499*^9, 3.9445607843346577`*^9, 3.944561097947504*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"e533f2a7-be12-4401-94cc-f735a7f37809"]
}, Open  ]],

Cell["A first loop level example (2-points, 1-loop):", "Text",
 CellChangeTimes->{{3.944403755294209*^9, 3.94440377817776*^9}, {
   3.944403822835105*^9, 3.944403828218946*^9}, 
   3.944559432897596*^9},ExpressionUUID->"261ed05e-e67c-42ec-9b21-\
3366c08a49db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.944403780410375*^9, 3.944403782046533*^9}, 
   3.944425551372011*^9, {3.944561035998994*^9, 3.944561046458967*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"dafe9e18-6462-4075-b6bd-0545203240e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9444037824192877`*^9, 3.944422107842918*^9, 3.944425632448413*^9, 
   3.94456073816453*^9, {3.94456103721824*^9, 3.9445610468503428`*^9}, {
   3.944561088842198*^9, 3.944561093961255*^9}, 3.944561265800296*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"20b53f80-fcb4-45a9-8173-1559ac45c397"]
}, Open  ]],

Cell["\<\
We recognize the contribution from the two tadpoles, which involve variables \
X[a,a], and from the bubble.\
\>", "Text",
 CellChangeTimes->{{3.944403789868656*^9, 
  3.944403820969988*^9}},ExpressionUUID->"527c607a-e086-4cfc-b3e8-\
f8405b355745"],

Cell["We can again count the number of diagrams", "Text",
 CellChangeTimes->{{3.944403832157095*^9, 
  3.944403838208611*^9}},ExpressionUUID->"984d67e3-b10a-4d51-87a5-\
cd7b7c7497a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "1"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "2"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "3"}], "]"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"_", ",", "_"}], "]"}], "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9443561567013807`*^9, 3.944356160371902*^9}, {
  3.944356229329604*^9, 3.944356229624345*^9}, {3.944356287978518*^9, 
  3.9443563227356663`*^9}, {3.944356367288342*^9, 3.944356423659442*^9}, {
  3.9444000896328907`*^9, 3.944400091560514*^9}, {3.944403083699781*^9, 
  3.944403084868585*^9}, {3.944425551373871*^9, 3.9444255513751707`*^9}, {
  3.944561275637352*^9, 3.944561277977027*^9}, {3.9445613217552958`*^9, 
  3.9445613235593567`*^9}, {3.944561372082128*^9, 3.944561372180533*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"e01786ef-2019-4b4b-94cf-2a373e738deb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "3", ",", "10", ",", "35", ",", "126", ",", "462"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9443561607732162`*^9, {3.944356210773897*^9, 3.944356234382454*^9}, {
   3.944356288707921*^9, 3.9443563233167553`*^9}, {3.944356368099917*^9, 
   3.94435639444094*^9}, 3.944400106900427*^9, {3.944403080541317*^9, 
   3.944403085414958*^9}, 3.944422110879552*^9, 3.944425635155384*^9, 
   3.944483046418055*^9, 3.9445612815654783`*^9, 3.944561332410874*^9, 
   3.94456137281765*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"d7360b15-db09-4f5f-8abf-0e6e2a2a294d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "48", ",", "240"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9443561607732162`*^9, {3.944356210773897*^9, 3.944356234382454*^9}, {
   3.944356288707921*^9, 3.9443563233167553`*^9}, {3.944356368099917*^9, 
   3.94435639444094*^9}, 3.944400106900427*^9, {3.944403080541317*^9, 
   3.944403085414958*^9}, 3.944422110879552*^9, 3.944425635155384*^9, 
   3.944483046418055*^9, 3.9445612815654783`*^9, 3.944561332410874*^9, 
   3.944561372848317*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"e088fa60-4450-4145-8e0a-2e695fad18de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"192", ",", "1536"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9443561607732162`*^9, {3.944356210773897*^9, 3.944356234382454*^9}, {
   3.944356288707921*^9, 3.9443563233167553`*^9}, {3.944356368099917*^9, 
   3.94435639444094*^9}, 3.944400106900427*^9, {3.944403080541317*^9, 
   3.944403085414958*^9}, 3.944422110879552*^9, 3.944425635155384*^9, 
   3.944483046418055*^9, 3.9445612815654783`*^9, 3.944561332410874*^9, 
   3.944561372892015*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3156c1e8-e48b-4a57-8fde-0671c899d5cb"]
}, Open  ]],

Cell["\<\
Let us now explicitly verify the Cut Equation.
We stick with the convention of naming p[a] the external marks and z[b] the \
internal punctures.\
\>", "Text",
 CellChangeTimes->{{3.944400122249494*^9, 3.9444001436001*^9}, {
  3.9444031918198767`*^9, 3.9444032356034117`*^9}, {3.9444038439466867`*^9, 
  3.944403846123507*^9}},ExpressionUUID->"89d24df5-d8d1-4d84-b115-\
b66c1399ea55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"x", "[", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "]"}], "-", 
   RowBox[{"G", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"p", "[", "2", "]"}], ",", 
       RowBox[{"p", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", "[", "2", "]"}], "}"}]}], "]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9444028922574263`*^9, 3.944402906638709*^9}, {
  3.9444031169137774`*^9, 3.944403151110952*^9}, {3.9444032475871763`*^9, 
  3.944403268089436*^9}, {3.944425551377033*^9, 3.94442555137777*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"a51dd25c-85bf-4c17-8b36-c4355831c39b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.944402902617255*^9, {3.944403142882287*^9, 3.9444031461169024`*^9}, {
   3.9444032480881643`*^9, 3.944403269025893*^9}, 3.9444221185367107`*^9, 
   3.944425707992559*^9, 3.944561375133066*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"fad17f4e-398c-4bae-96f4-25604398ae52"]
}, Open  ]],

Cell["Note that the integrand has higher poles in X[p[1],z[1]]", "Text",
 CellChangeTimes->{{3.9444032786955233`*^9, 3.9444032811147738`*^9}, {
  3.9444038518639603`*^9, 
  3.944403863158639*^9}},ExpressionUUID->"c10150f7-da15-404b-b6a6-\
8b0ea2642c85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"p", "[", "2", "]"}], ",", 
       RowBox[{"p", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "2", "]"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"1", "/", 
     RowBox[{"X", "[", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"z", "[", "1", "]"}]}], "]"}]}]}]}], "//", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.944403919184306*^9, 3.944403939099276*^9}, 
   3.9444255513796177`*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"062060e6-f9f5-4986-a68a-f0df60c3594e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{
          RowBox[{"p", "[", "1", "]"}], ",", 
          RowBox[{"p", "[", "1", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", 
         RowBox[{
          RowBox[{"p", "[", "1", "]"}], ",", 
          RowBox[{"p", "[", "1", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"z", "[", "1", "]"}], ",", 
         RowBox[{"z", "[", "2", "]"}]}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", 
      RowBox[{"X", "[", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], ",", 
        RowBox[{"z", "[", "1", "]"}]}], "]"}], "]"}]],
    SeriesData[
     $CellContext`X[
      $CellContext`p[1], 
      $CellContext`z[1]], 0, {}, -2, -1, 1],
    Editable->False]}],
  SeriesData[
   $CellContext`X[
    $CellContext`p[1], 
    $CellContext`z[1]], 0, {$CellContext`x[
        $CellContext`p[1], 
        $CellContext`p[1]]^2 $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[2]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] + $CellContext`x[
        $CellContext`p[1], 
        $CellContext`p[1]]^2 $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[3]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[2]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`p[2], 
       $CellContext`z[1]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[3]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`p[3], 
       $CellContext`z[1]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`p[2], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`p[3], 
       $CellContext`z[1]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[2]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[3]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[2]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`p[2], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[3]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`p[3], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`z[2]] $CellContext`x[
       $CellContext`p[2], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`p[3], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[2]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[1]] $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[3]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[2]] $CellContext`x[
       $CellContext`p[2], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[1], 
       $CellContext`p[3]] $CellContext`x[
       $CellContext`p[3], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]] + $CellContext`x[
       $CellContext`p[2], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`p[3], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[1]] $CellContext`x[
       $CellContext`z[1], 
       $CellContext`z[2]]}, -2, -1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.944403939650279*^9, 3.944425709980198*^9, 
  3.944561381113299*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"4b9584f2-6557-4527-8606-78104c095ab3"]
}, Open  ]],

Cell["\<\
It is therefore false to say that the loop integrand has a simple pole, with \
residue equal to a lower loop integrand on the forward limit.
Even so, the cut equation holds, and allows to compute recursively integrands \
with higher poles.\
\>", "Text",
 CellChangeTimes->{{3.944403950831781*^9, 3.9444040720513687`*^9}, 
   3.944509812158368*^9},ExpressionUUID->"8c2dae25-8320-46c2-9061-\
c0b725182258"],

Cell["\<\
Next we look at an example of the cut equation involving curves that are \
equal up to homology but not up to MCG. 
For planar surfaces, those are curves that have the same endpoints, but \
partition the punctures in different ways. 
The surface function computed here is mildly different compared to the one of \
the paper, because we identify such variables, but for the purposes of \
extracting loop integrands is just as good.
The cut equation, however, is modified accordingly, we have to sum over all \
the curves that get identified:\
\>", "Text",
 CellChangeTimes->{{3.944509809680341*^9, 3.9445099264954453`*^9}, {
  3.944510265881795*^9, 
  3.944510551759646*^9}},ExpressionUUID->"921c49cb-acd6-4f1e-944b-\
84fa6ce68927"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"4", ",", "1"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], "]"}], "//", 
  "Factor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], ",", 
        RowBox[{"p", "[", "2", "]"}], ",", 
        RowBox[{"p", "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}], 
    RowBox[{"G", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], ",", 
        RowBox[{"p", "[", "4", "]"}], ",", 
        RowBox[{"p", "[", "1", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], ",", 
        RowBox[{"p", "[", "2", "]"}], ",", 
        RowBox[{"p", "[", "3", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", "[", "1", "]"}], "}"}]}], "]"}], 
    RowBox[{"G", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], ",", 
        RowBox[{"p", "[", "4", "]"}], ",", 
        RowBox[{"p", "[", "1", "]"}]}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.944495583739459*^9, 3.944495670745347*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"86ca3e74-eb35-429d-b5b2-673b372e0536"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.944495593316086*^9, 3.944495597503372*^9}, {
   3.944495646567295*^9, 3.944495671117107*^9}, 3.944561384793065*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"7f5c6cd8-6e24-4af3-ad40-591264d28607"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.944495593316086*^9, 3.944495597503372*^9}, {
   3.944495646567295*^9, 3.944495671117107*^9}, 3.94456138479594*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"d1b466b9-8d55-488b-bf5c-84b62168a82e"]
}, Open  ]],

Cell["\<\
Let us now extract a physical loop integrand. The only non-trivial case is \
for massless theories, where we have to be careful to avoid 1/0 poles from \
internal bubbles and tadpoles.
As explained above and in the paper, this is done by sending the problematic \
variables to infinity before mapping to physical momenta.\
\>", "Text",
 CellChangeTimes->{{3.9444040818197517`*^9, 3.944404188820015*^9}, {
  3.9444043047583303`*^9, 
  3.944404305081718*^9}},ExpressionUUID->"2f8f6766-fa06-49ba-b152-\
d436ac03400f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numberParticles", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"w", "[", "1", "]"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"a_", ",", "a_"}], "]"}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"x", "[", "a_", "]"}], ",", 
        RowBox[{"x", "[", "b_", "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a", "-", "b"}], ",", "numberParticles"}], "]"}], "]"}], 
       "\[LessEqual]", " ", "1"}]}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], "^", "2"}]}]}]}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.944404658962576*^9, 3.944404712550229*^9}, {
   3.944404755630144*^9, 3.9444048077881947`*^9}, 3.944425551381695*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"3fbda548-7143-48df-879c-ab143198d892"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.944404659236948*^9, 3.944404712892844*^9}, {
   3.944404773363243*^9, 3.944404808993753*^9}, 3.944425712048534*^9, 
   3.944561386856151*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"f68909e4-dc32-4192-9202-684cb5fccc38"]
}, Open  ]],

Cell["\<\
At 3-point, one-loop, the triangle diagram is the only one without tadpoles \
or external bubbles. In dual momentum variables it agrees with the above.\
\>", "Text",
 CellChangeTimes->{{3.94440491403654*^9, 
  3.944404968012272*^9}},ExpressionUUID->"b541a1ad-7426-4ea2-943e-\
280afc4f045a"],

Cell["A two-loop example", "Text",
 CellChangeTimes->{{3.944404981960807*^9, 3.944405000762691*^9}, {
  3.944405076814136*^9, 
  3.944405081772808*^9}},ExpressionUUID->"22362c0a-fe80-4bf1-9ee9-\
952701cba7f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "[", "1", "]"}], ",", 
         RowBox[{"w", "[", "2", "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"a_", ",", "a_"}], "]"}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"x", "[", "a_", "]"}], ",", 
        RowBox[{"x", "[", "b_", "]"}]}], "]"}], "/;", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a", "-", "b"}], ",", "numberParticles"}], "]"}], "]"}], 
       "\[LessEqual]", " ", "1"}]}], "\[Rule]", "0"}]}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], "^", "2"}]}]}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.944404506789255*^9, 3.944404653942927*^9}, {
   3.94440497496062*^9, 3.9444049939319267`*^9}, {3.944405061694446*^9, 
   3.944405069548552*^9}, 3.944425551383748*^9, {3.9444421431525497`*^9, 
   3.9444421461562*^9}, {3.9444422020012493`*^9, 3.9444422034116573`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"97785463-c723-4dfa-9d2b-8558fd96f140"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"w", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "1", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.944404575941206*^9, 3.94440465422723*^9}, 
   3.944404975421146*^9, {3.944405059238188*^9, 3.944405069918191*^9}, 
   3.944425713936034*^9, {3.944442195809001*^9, 3.9444422037562647`*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"471d5a0a-df58-4ed4-951e-d5e584f284b0"]
}, Closed]],

Cell["\<\
Since the step from surface functions to integrands is obvious, we will not \
look at any other examples of it\
\>", "Text",
 CellChangeTimes->{{3.944405106914187*^9, 
  3.944405150957426*^9}},ExpressionUUID->"6ba5ea9c-5cb3-4a4e-ae32-\
a1e7991d48f1"],

Cell["A more complicated example", "Text",
 CellChangeTimes->{{3.944560676100934*^9, 
  3.9445606795254*^9}},ExpressionUUID->"24d3050f-6f75-4191-b5aa-735da68d47c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "[", 
  RowBox[{"4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.944422134724267*^9, 3.944422144318346*^9}, {
   3.9444227764154387`*^9, 3.944422776512227*^9}, 3.944425551385248*^9, {
   3.944561395102461*^9, 3.9445614004804993`*^9}, {3.9445614337047873`*^9, 
   3.9445614345916653`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"2b67ca2b-6f70-4835-8fdf-39494bee8e63"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           FractionBox["1", "6"], " ", 
           RowBox[{"x", "[", 
            RowBox[{
             RowBox[{"p", "[", "4", "]"}], ",", 
             RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "1", "]"}], ",", 
                 RowBox[{"z", "[", "2", "]"}]}], "]"}], "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             TemplateBox[{"24"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "4", "]"}], ",", 
                 RowBox[{"z", "[", "1", "]"}]}], "]"}], "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"z", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "4", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "4", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"z", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}]}], ")"}]}], "+", 
          TemplateBox[{"38"},
           "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
           FractionBox["1", "5"], " ", 
           RowBox[{"x", "[", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
              TemplateBox[{"3"},
               "OutputSizeLimit`Skeleton"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
             TemplateBox[{"76"},
              "OutputSizeLimit`Skeleton"], "+", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 87, 19202158137902999213, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 87, 19202158137902999213, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 87, 19202158137902999213, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19202158137902999213 === $SessionID, 
   Out[87], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.944422140619005*^9, {3.94442277579287*^9, 3.944422777468392*^9}, 
   3.944425725804329*^9, {3.944561390122374*^9, 3.944561399099172*^9}, {
   3.9445614329618397`*^9, 3.9445614352060966`*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"4c97c2ec-90b4-49ca-be96-0a958407b5cb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Tr \[Phi]^3 + Tr \[Phi]^4", "Subsection",
 CellChangeTimes->{{3.943387840016803*^9, 3.9433878472201853`*^9}, {
   3.943488644640205*^9, 3.94348864491288*^9}, {3.944355875326577*^9, 
   3.944355880128489*^9}, 
   3.944408657319965*^9},ExpressionUUID->"a1413775-521e-4221-954d-\
10ce497636c0"],

Cell[TextData[{
 "Now we consider a theory with Lagrangian  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"g", " ", "Tr", " ", 
     SuperscriptBox["\[Phi]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["g", "2"], "Tr", 
     FormBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "4"], " "}],
      TraditionalForm], " "}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f7c2e64a-ef22-4548-b23a-1f4e4ff4a36b"],
 "\n We simply have to add a boundary condition for the 4-gon corresponding \
to the quartic interaction term"
}], "Text",
 CellChangeTimes->{{3.944405157380806*^9, 
  3.9444053058308983`*^9}},ExpressionUUID->"3e4ff481-b0bf-4756-89e6-\
435612555b25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reset", "[", "]"}], ";", 
  RowBox[{"reset", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "boundaryConditions", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"Length", "[", "v", "]"}], ">", "4"}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], ":=", "g"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"boundaryConditions", "[", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], ":=", 
    RowBox[{"g", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "now", " ", "we", " ", "do", " ", "not", " ", "consider", " ", 
    "the", " ", "possibility", " ", "of", " ", "boundary", " ", "conditions", 
    " ", "for", " ", "loop", " ", "surfaces"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"_", ",", 
     RowBox[{"{", "__", "}"}]}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9433806121970797`*^9, 3.943380617222684*^9}, {
   3.943380765979663*^9, 3.94338078821362*^9}, {3.9433808292506113`*^9, 
   3.9433808311826897`*^9}, {3.943380913713807*^9, 3.943380917369842*^9}, {
   3.943381033451489*^9, 3.94338109346491*^9}, {3.943381130902233*^9, 
   3.943381139694067*^9}, {3.943387850087426*^9, 3.9433879009621477`*^9}, 
   3.944356456031736*^9, 3.944423546713025*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"a400f25c-49a4-4881-9b82-b66ef556e85f"],

Cell["The simplest amplitude:", "Text",
 CellChangeTimes->{{3.944405343528059*^9, 
  3.9444053480360317`*^9}},ExpressionUUID->"69fa67dd-0f58-4526-aa1c-\
09ef1f554b70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "[", 
  RowBox[{"4", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9443564588760233`*^9, 3.944356462428596*^9}, {
   3.9444053163144407`*^9, 3.944405320228771*^9}, 3.944425551412416*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"f86810cd-330b-4233-875b-ce55e16b4205"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["g", "2"], "+", 
  RowBox[{"x", "[", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], ",", 
    RowBox[{"p", "[", "3", "]"}]}], "]"}], "+", 
  RowBox[{"x", "[", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], ",", 
    RowBox[{"p", "[", "4", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.944356462737056*^9, {3.944405317433853*^9, 3.944405320605322*^9}, 
   3.944425730969473*^9, 3.944561443729351*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"b89002a4-a015-44f3-b5b8-f734df1896b5"]
}, Open  ]],

Cell["\<\
This matches the expected result: s-channel, t-channel and contact term.\
\>", "Text",
 CellChangeTimes->{{3.944405322705738*^9, 
  3.9444053390406113`*^9}},ExpressionUUID->"89510eff-0693-4800-a2dd-\
7383d7d28ee3"],

Cell["A loop integrand", "Text",
 CellChangeTimes->{{3.944405355305647*^9, 3.9444053586939774`*^9}, {
  3.944561446900523*^9, 
  3.944561449604707*^9}},ExpressionUUID->"7d971dfc-ac26-48b8-8783-\
b00015cfb765"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "[", 
  RowBox[{"4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.94440536567342*^9, 3.944405365790629*^9}, 
   3.9444255514135447`*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"b7c3be0d-51fd-4152-80f5-537a9127f773"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           FractionBox["1", "6"], " ", 
           RowBox[{"x", "[", 
            RowBox[{
             RowBox[{"p", "[", "4", "]"}], ",", 
             RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "1", "]"}], ",", 
                 RowBox[{"z", "[", "2", "]"}]}], "]"}], "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "1", "]"}], ",", 
                 RowBox[{"z", "[", "2", "]"}]}], "]"}], "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["g", "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             TemplateBox[{"37"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "4", "]"}], ",", 
                 RowBox[{"z", "[", "1", "]"}]}], "]"}], "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"z", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "4", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "4", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"z", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}]}], ")"}]}], "+", 
          TemplateBox[{"46"},
           "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
           FractionBox["1", "5"], " ", 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], " ", 
           RowBox[{"(", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 95, 19202158137902999213, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 95, 19202158137902999213, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 95, 19202158137902999213, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19202158137902999213 === $SessionID, 
   Out[95], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.944405376245781*^9, 3.9444257414696407`*^9, 
  3.944561462788581*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"e7002796-7ef7-422e-9eb0-c6bbe022d86b"]
}, Open  ]],

Cell["", "Text",ExpressionUUID->"234625ea-ade2-4c51-9430-000d7dc53b14"]
}, Closed]],

Cell[CellGroupData[{

Cell["Tr \[Phi]^4", "Subsection",
 CellChangeTimes->{{3.943387840016803*^9, 3.9433878472201853`*^9}, {
  3.943488644640205*^9, 3.94348864491288*^9}, {3.944355875326577*^9, 
  3.944355880128489*^9}, {3.944408651980764*^9, 
  3.944408659936652*^9}},ExpressionUUID->"505a759d-778b-4edd-a579-\
3190fc87906e"],

Cell[TextData[{
 "Now we turn off the cubic coupling  and leave only ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["g", "2"], "Tr", 
    FormBox[
     RowBox[{
      SuperscriptBox["\[Phi]", "4"], " "}],
     TraditionalForm], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e5af7a09-b4f5-48f9-b2b5-c0cd11d7f2eb"]
}], "Text",
 CellChangeTimes->{{3.944405157380806*^9, 3.9444053058308983`*^9}, {
  3.9444086781309643`*^9, 
  3.944408698375782*^9}},ExpressionUUID->"b176ef72-6153-44a9-ad48-\
c05748d73c46"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reset", "[", "]"}], ";", 
  RowBox[{"reset", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "boundaryConditions", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"v_", "/;", 
     RowBox[{
      RowBox[{"Length", "[", "v", "]"}], ">", "4"}]}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"boundaryConditions", "[", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], ":=", 
    RowBox[{"g", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "now", " ", "we", " ", "do", " ", "not", " ", "consider", " ", 
    "the", " ", "possibility", " ", "of", " ", "boundary", " ", "conditions", 
    " ", "for", " ", "loop", " ", "surfaces"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"_", ",", 
     RowBox[{"{", "__", "}"}]}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9433806121970797`*^9, 3.943380617222684*^9}, {
   3.943380765979663*^9, 3.94338078821362*^9}, {3.9433808292506113`*^9, 
   3.9433808311826897`*^9}, {3.943380913713807*^9, 3.943380917369842*^9}, {
   3.943381033451489*^9, 3.94338109346491*^9}, {3.943381130902233*^9, 
   3.943381139694067*^9}, {3.943387850087426*^9, 3.9433879009621477`*^9}, 
   3.944356456031736*^9, {3.944408701058447*^9, 3.9444087012263947`*^9}, 
   3.944423542671159*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"8a23a0aa-7fef-4951-bb3f-77f0144ae323"],

Cell["The simplest amplitude:", "Text",
 CellChangeTimes->{{3.944405343528059*^9, 
  3.9444053480360317`*^9}},ExpressionUUID->"9b1a6796-5628-44bb-9b5f-\
c9a8950cecd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "[", 
  RowBox[{"4", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.9443564588760233`*^9, 3.944356462428596*^9}, {
   3.9444053163144407`*^9, 3.944405320228771*^9}, 3.944425551416041*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"25ee9c15-cb69-4c9b-9732-244bb1d0aa3a"],

Cell[BoxData[
 SuperscriptBox["g", "2"]], "Output",
 CellChangeTimes->{
  3.944356462737056*^9, {3.944405317433853*^9, 3.944405320605322*^9}, {
   3.9444087039256153`*^9, 3.944408707871211*^9}, 3.944425741562151*^9, {
   3.944561462894972*^9, 3.944561477494463*^9}},
 CellLabel->
  "Out[115]=",ExpressionUUID->"23c3c4b1-20f6-4268-80d6-34b7b2d3f524"]
}, Open  ]],

Cell["This matches the expected result: contact term only", "Text",
 CellChangeTimes->{{3.944405322705738*^9, 3.9444053390406113`*^9}, {
  3.944561465624181*^9, 
  3.944561467441853*^9}},ExpressionUUID->"f2a2ddb8-e196-4ac8-8199-\
a63ad5cc4e3d"],

Cell["A loop example", "Text",
 CellChangeTimes->{{3.944405355305647*^9, 3.9444053586939774`*^9}, {
  3.944561482801071*^9, 
  3.944561484628878*^9}},ExpressionUUID->"ce30ea94-04c2-4fdc-a712-\
40c405e31b6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "[", 
  RowBox[{"4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.94440536567342*^9, 3.944405365790629*^9}, 
   3.944425551417136*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"66300c40-5326-4491-b8b3-b5dc8d0b17b2"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"x", "[", 
            RowBox[{
             RowBox[{"p", "[", "3", "]"}], ",", 
             RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "1", "]"}], ",", 
                 RowBox[{"z", "[", "2", "]"}]}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "3", "]"}], ",", 
                 RowBox[{"z", "[", "1", "]"}]}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}]}], ")"}]}], "+", 
          TemplateBox[{"22"},
           "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"x", "[", 
            RowBox[{
             RowBox[{"p", "[", "2", "]"}], ",", 
             RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "2", "]"}], ",", 
                 RowBox[{"z", "[", "1", "]"}]}], "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "2", "]"}], ",", 
                 RowBox[{"z", "[", "1", "]"}]}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             TemplateBox[{"16"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"p", "[", "4", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"z", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["g", "6"], " ", 
              SuperscriptBox[
               RowBox[{"x", "[", 
                RowBox[{
                 RowBox[{"p", "[", "4", "]"}], ",", 
                 RowBox[{"z", "[", "2", "]"}]}], "]"}], "2"], " ", 
              RowBox[{"x", "[", 
               RowBox[{
                RowBox[{"z", "[", "1", "]"}], ",", 
                RowBox[{"z", "[", "2", "]"}]}], "]"}]}]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 117, 19202158137902999213, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 117, 19202158137902999213, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 117, 19202158137902999213, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19202158137902999213 === $SessionID, 
   Out[117], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.944405376245781*^9, 3.9444087137951813`*^9, 3.944425754167678*^9, {
   3.944561487173624*^9, 3.944561489241213*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"b8f0137b-0b4e-4c70-aec1-29c6b53c816f"]
}, Open  ]],

Cell["", "Text",ExpressionUUID->"add99f29-11d5-46d0-a43c-60092cb27b3c"]
}, Closed]],

Cell[CellGroupData[{

Cell["NLSM", "Subsection",
 CellChangeTimes->{{3.9433879453347054`*^9, 3.943387945842833*^9}, {
   3.944355901914468*^9, 3.9443559041523533`*^9}, 
   3.944411876938397*^9},ExpressionUUID->"e97d371a-610f-40a7-b56e-\
b3348c0ebf9d"],

Cell[CellGroupData[{

Cell["The boundary Conditions", "Subsubsection",
 CellChangeTimes->{{3.9439705656964817`*^9, 
  3.943970569005288*^9}},ExpressionUUID->"ba8480ce-b6f6-4108-908f-\
1a1c7ac30be3"],

Cell["\<\
As a final example we consider the non-linear sigma model (NLSM).
There are infinitely many interaction terms in the Lagrangian, whose precise \
form is reported in the paper\
\>", "Text",
 CellChangeTimes->{{3.944408739319077*^9, 
  3.9444087843963537`*^9}},ExpressionUUID->"eebcb2ac-d108-498c-9f58-\
81c3e000fffc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reset", "[", "]"}], ";", 
  RowBox[{"reset", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ck", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"2", "k"}], ",", "k"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "+", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "boundaryConditions", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"boundaryConditions", "[", "list_", "]"}], ":=", 
  RowBox[{"If", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"Length", "[", "list", "]"}], ",", "2"}], "]"}], "===", "0"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "list", "]"}], "/", "2"}], "-", "1"}], 
        ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ck", "[", "k", "]"}], 
         RowBox[{"ck", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "list", "]"}], "/", "2"}], "-", "k", "-", 
           "2"}], "]"}], 
         RowBox[{"Sum", "[", " ", 
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{
             RowBox[{"list", "[", 
              RowBox[{"[", "i", "]"}], "]"}], " ", ",", " ", 
             RowBox[{"cElem", "[", 
              RowBox[{"list", ",", 
               RowBox[{"i", "+", 
                RowBox[{"2", "k"}], "+", "2"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "list", "]"}], "/", "2"}], "-", "2"}]}], 
         "}"}]}], "]"}]}], "//", "Expand"}], "\[IndentingNewLine]", ",", 
    "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"_", ",", "_"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.943730528831071*^9, 3.9437305577872868`*^9}, 
   3.943730734031714*^9, {3.943731169199625*^9, 3.943731231797113*^9}, {
   3.9437314518731947`*^9, 3.943731611961055*^9}, {3.9437316436951303`*^9, 
   3.943731653408988*^9}, {3.9437317047207108`*^9, 3.9437317211169443`*^9}, {
   3.9437317943305473`*^9, 3.943731806556283*^9}, {3.943753486572501*^9, 
   3.943753487821434*^9}, {3.9437536542609577`*^9, 3.943753655987968*^9}, {
   3.943969793871306*^9, 3.943969802014463*^9}, {3.943969948176255*^9, 
   3.943969948368194*^9}, {3.943969985679349*^9, 3.943969986157586*^9}, {
   3.943970053675242*^9, 3.94397005576156*^9}, {3.943970234677463*^9, 
   3.9439702410015507`*^9}, {3.943970273765009*^9, 3.943970273960834*^9}, {
   3.943992041172827*^9, 3.943992058731495*^9}, {3.944008676414912*^9, 
   3.944008695840233*^9}, {3.944008971055644*^9, 3.9440090165590563`*^9}, {
   3.944009087662767*^9, 3.944009119460074*^9}, 3.944009162116975*^9, {
   3.9440092064374647`*^9, 3.944009224285611*^9}, {3.9440092589064503`*^9, 
   3.9440093830218897`*^9}, {3.9440094139416533`*^9, 3.944009513158996*^9}, 
   3.944009596293219*^9, {3.944009685079173*^9, 3.944009690356812*^9}, {
   3.944009721661008*^9, 3.9440097471113987`*^9}, {3.9440436458545628`*^9, 
   3.9440436470034647`*^9}, 3.944043682676198*^9, {3.944419732049362*^9, 
   3.944419763144662*^9}, {3.9444234240302887`*^9, 3.944423425037468*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"c704b118-16f0-4b75-a16a-44dcb6ec3305"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"boundaryConditions", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.944423414451041*^9, 3.94442343307808*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"766d16b7-b4db-40df-a45b-7d106f5ae587"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"1", ",", "3"}], "]"}], "+", 
  RowBox[{"Y", "[", 
   RowBox[{"2", ",", "4"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.944423419752658*^9, 3.944423433588071*^9}, 
   3.944425754274172*^9, 3.944561503935964*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"9023d5a2-ddfe-4c6a-9108-4708188f0fc3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tree Level Examples", "Subsubsection",
 CellChangeTimes->{{3.94397057364705*^9, 
  3.943970578702136*^9}},ExpressionUUID->"2b55131e-cc0a-4cfc-a8e2-\
4e037c623a4e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"n", ",", "0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{
          RowBox[{"p", "[", "a_", "]"}], ",", 
          RowBox[{"p", "[", "b_", "]"}]}], "]"}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"b", "-", "a"}], "]"}], "===", "1"}], "||", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"b", "-", "a"}], "]"}], "===", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}]}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"X", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"1", "/", 
      RowBox[{"X", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Expand"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Factor"}]}], "Input",
 CellChangeTimes->{{3.943491062898855*^9, 3.9434910691107597`*^9}, {
   3.943970255366466*^9, 3.943970287242384*^9}, {3.944408880928166*^9, 
   3.9444088835629063`*^9}, {3.9444089404851437`*^9, 3.944408963647283*^9}, 
   3.944425551420295*^9},
 CellLabel->
  "In[124]:=",ExpressionUUID->"66c15786-a0f0-4de2-93f5-59e1787828ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], ",", 
    RowBox[{"p", "[", "3", "]"}]}], "]"}], "+", 
  RowBox[{"X", "[", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], ",", 
    RowBox[{"p", "[", "4", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.94349106682199*^9, 3.943491069444951*^9}, 
   3.943730436451988*^9, {3.94373097616262*^9, 3.943730983026897*^9}, {
   3.9437316342092*^9, 3.943731658680839*^9}, 3.94373172728008*^9, {
   3.943731809387147*^9, 3.943731838798314*^9}, 3.9437324659720163`*^9, {
   3.943732512451055*^9, 3.943732513939782*^9}, 3.943739386032301*^9, 
   3.943739467145027*^9, 3.9437532602277117`*^9, 3.9437533169513397`*^9, 
   3.9437533699819517`*^9, 3.943753492238449*^9, {3.9437536584622583`*^9, 
   3.943753671759738*^9}, 3.943754116660112*^9, 3.943755315351746*^9, {
   3.943757145745308*^9, 3.9437571518725433`*^9}, 3.943757757631342*^9, 
   3.943820516451083*^9, 3.94382070441936*^9, {3.943969799117943*^9, 
   3.94396980298507*^9}, {3.9439702465569677`*^9, 3.943970287594954*^9}, 
   3.9439703900674*^9, 3.943980337031446*^9, 3.9439920605328608`*^9, 
   3.944009616883583*^9, {3.9444088767181597`*^9, 3.9444088884065733`*^9}, 
   3.9444089679769382`*^9, 3.944425754314623*^9, 3.944561511784828*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"3447d590-72b4-4e25-a3d2-c5e6aa08022c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"p", "[", "a_", "]"}], ",", 
         RowBox[{"p", "[", "b_", "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", "1"}], "||", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}]}]}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"1", "/", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.94398034263695*^9, 3.94398034273447*^9}, 
   3.943980466244914*^9, {3.943980555524002*^9, 3.943980570695079*^9}, {
   3.944408894716329*^9, 3.9444089063963337`*^9}, 3.944408976257505*^9, 
   3.944425551421857*^9, {3.9445615295972137`*^9, 3.944561529945735*^9}},
 CellLabel->"",ExpressionUUID->"844c1de2-add0-40ac-8eb3-b61e82a0abaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "5", "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "5", "]"}]}], "]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "6", "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "5", "]"}]}], "]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "5", "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "5", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "5", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "6", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "5", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "6", "]"}]}], "]"}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"p", "[", "6", "]"}]}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "6", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}]}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "6", "]"}]}], "]"}]]}]], "Output",
 CellChangeTimes->{3.9444089067454967`*^9, 3.9444089769938498`*^9, 
  3.944423450233137*^9, 3.9444257543545017`*^9},
 CellLabel->
  "Out[685]=",ExpressionUUID->"56a12c99-e035-4387-bc82-e7e8db48a374"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.943782296894462*^9, 3.943782298337689*^9}},
 CellLabel->
  "In[686]:=",ExpressionUUID->"2fa5680f-328a-45f8-949d-818f28e9a10e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop Level Examples", "Subsubsection",
 CellChangeTimes->{{3.94397057364705*^9, 3.943970578702136*^9}, {
  3.9444090435525017`*^9, 
  3.9444090448193808`*^9}},ExpressionUUID->"3057aa00-3167-4f1c-a7f6-\
92c2af748d8a"],

Cell["One Loop", "Text",
 CellChangeTimes->{{3.944409105244309*^9, 
  3.94440910650292*^9}},ExpressionUUID->"04791830-02d1-47ea-8347-\
6649a678d7a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "1"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"p", "[", "a_", "]"}], ",", 
         RowBox[{"p", "[", "b_", "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", "1"}], "||", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}]}]}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"1", "/", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.943491062898855*^9, 3.9434910691107597`*^9}, {
   3.943970255366466*^9, 3.943970287242384*^9}, {3.944408880928166*^9, 
   3.9444088835629063`*^9}, {3.9444089404851437`*^9, 3.944408963647283*^9}, {
   3.9444090496749353`*^9, 3.9444091103777933`*^9}, {3.944409140441677*^9, 
   3.944409140653153*^9}, 3.944425551423409*^9},
 CellLabel->
  "In[129]:=",ExpressionUUID->"af643ee3-f953-4cd7-9821-bf0a76ace4fe"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.94349106682199*^9, 3.943491069444951*^9}, 
   3.943730436451988*^9, {3.94373097616262*^9, 3.943730983026897*^9}, {
   3.9437316342092*^9, 3.943731658680839*^9}, 3.94373172728008*^9, {
   3.943731809387147*^9, 3.943731838798314*^9}, 3.9437324659720163`*^9, {
   3.943732512451055*^9, 3.943732513939782*^9}, 3.943739386032301*^9, 
   3.943739467145027*^9, 3.9437532602277117`*^9, 3.9437533169513397`*^9, 
   3.9437533699819517`*^9, 3.943753492238449*^9, {3.9437536584622583`*^9, 
   3.943753671759738*^9}, 3.943754116660112*^9, 3.943755315351746*^9, {
   3.943757145745308*^9, 3.9437571518725433`*^9}, 3.943757757631342*^9, 
   3.943820516451083*^9, 3.94382070441936*^9, {3.943969799117943*^9, 
   3.94396980298507*^9}, {3.9439702465569677`*^9, 3.943970287594954*^9}, 
   3.9439703900674*^9, 3.943980337031446*^9, 3.9439920605328608`*^9, 
   3.944009616883583*^9, {3.9444088767181597`*^9, 3.9444088884065733`*^9}, 
   3.9444089679769382`*^9, {3.944409052864451*^9, 3.944409085714896*^9}, 
   3.944409141034233*^9, 3.9444197667755213`*^9, 3.944423452176374*^9, 
   3.9444257544013033`*^9, 3.9445615353928328`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"cd495101-97df-4caa-9894-f013184c84c2"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.944409105244309*^9, 
  3.944409133025774*^9}},ExpressionUUID->"b6f566b8-15e8-4dd2-8cc7-\
f75a1d25f488"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "1"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"p", "[", "a_", "]"}], ",", 
         RowBox[{"p", "[", "b_", "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", "1"}], "||", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}]}]}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"1", "/", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.943491062898855*^9, 3.9434910691107597`*^9}, {
   3.943970255366466*^9, 3.943970287242384*^9}, {3.944408880928166*^9, 
   3.9444088835629063`*^9}, {3.9444089404851437`*^9, 3.944408963647283*^9}, {
   3.9444090496749353`*^9, 3.944409147097589*^9}, 3.94442555142505*^9},
 CellLabel->
  "In[131]:=",ExpressionUUID->"c290f755-fac5-4bc2-82e9-5fe0dd336250"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "2", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], "2"], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"p", "[", "3", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], 
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], "2"], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "3", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"p", "[", "4", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{"X", "[", 
    RowBox[{
     RowBox[{"p", "[", "4", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}], 
   RowBox[{"2", " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"p", "[", "4", "]"}]}], "]"}], " ", 
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.9444091511962547`*^9, {3.944411923929976*^9, 3.944411937321184*^9}, {
   3.944419745718317*^9, 3.9444197681758137`*^9}, 3.944423453581234*^9, 
   3.944425754448127*^9, 3.944561537868721*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"1f4a9887-c856-4502-a1e7-caccabab7a89"]
}, Open  ]],

Cell["Three Loops", "Text",
 CellChangeTimes->{{3.944409105244309*^9, 3.944409124010014*^9}, {
  3.944561547652382*^9, 
  3.944561549079804*^9}},ExpressionUUID->"033c567a-dde5-45f9-ad46-\
90fea1ee3d06"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"n", ",", "3"}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{
         RowBox[{"p", "[", "a_", "]"}], ",", 
         RowBox[{"p", "[", "b_", "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", "1"}], "||", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"b", "-", "a"}], "]"}], "===", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}]}]}], "\[Rule]", "0"}]}], "/.", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"1", "/", 
     RowBox[{"X", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}]}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.943491062898855*^9, 3.9434910691107597`*^9}, {
   3.943970255366466*^9, 3.943970287242384*^9}, {3.944408880928166*^9, 
   3.9444088835629063`*^9}, {3.9444089404851437`*^9, 3.944408963647283*^9}, {
   3.9444090496749353`*^9, 3.9444091103777933`*^9}, {3.944409154073229*^9, 
   3.944409157976325*^9}, {3.944411941396346*^9, 3.9444119415580597`*^9}, 
   3.9444255514268627`*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"d3418985-cdc8-4bf7-9e43-1d6617678d27"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}]}], "]"}], "3"]}], 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "3", "]"}]}], "]"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}]}], "]"}], "3"]}], 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "2", "]"}]}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "3", "]"}]}], "]"}], "2"]}]], "+", 
          TemplateBox[{"3160"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "3", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}], "2"], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"z", "[", "3", "]"}]}], "]"}], "2"], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "2", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "2", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"z", "[", "3", "]"}], ",", 
               RowBox[{"z", "[", "3", "]"}]}], "]"}], "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "3", "]"}]}], "]"}], "3"], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "2", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 134, 19202158137902999213, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 134, 19202158137902999213, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 134, 19202158137902999213, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19202158137902999213 === $SessionID, 
   Out[134], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.94349106682199*^9, 3.943491069444951*^9}, 
   3.943730436451988*^9, {3.94373097616262*^9, 3.943730983026897*^9}, {
   3.9437316342092*^9, 3.943731658680839*^9}, 3.94373172728008*^9, {
   3.943731809387147*^9, 3.943731838798314*^9}, 3.9437324659720163`*^9, {
   3.943732512451055*^9, 3.943732513939782*^9}, 3.943739386032301*^9, 
   3.943739467145027*^9, 3.9437532602277117`*^9, 3.9437533169513397`*^9, 
   3.9437533699819517`*^9, 3.943753492238449*^9, {3.9437536584622583`*^9, 
   3.943753671759738*^9}, 3.943754116660112*^9, 3.943755315351746*^9, {
   3.943757145745308*^9, 3.9437571518725433`*^9}, 3.943757757631342*^9, 
   3.943820516451083*^9, 3.94382070441936*^9, {3.943969799117943*^9, 
   3.94396980298507*^9}, {3.9439702465569677`*^9, 3.943970287594954*^9}, 
   3.9439703900674*^9, 3.943980337031446*^9, 3.9439920605328608`*^9, 
   3.944009616883583*^9, {3.9444088767181597`*^9, 3.9444088884065733`*^9}, 
   3.9444089679769382`*^9, {3.944409052864451*^9, 3.944409085714896*^9}, 
   3.94440947627558*^9, 3.944411831340033*^9, 3.944411946297996*^9, {
   3.9444197518018093`*^9, 3.944419772621957*^9}, 3.9444198826141167`*^9, 
   3.9444234595530024`*^9, 3.944425755570644*^9, 3.944561551445648*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"91869f4c-a463-431e-b452-3d6952037621"]
}, Open  ]],

Cell["Four loops", "Text",
 CellChangeTimes->{{3.944561579781084*^9, 
  3.944561580903553*^9}},ExpressionUUID->"c14e8002-b8fe-490e-98fd-\
29b6b886e433"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fourLoops", "=", 
   RowBox[{"G", "[", 
    RowBox[{"n", ",", "4"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9444119517043056`*^9, 3.94441195187823*^9}, {
   3.9444119836029987`*^9, 3.944411988089945*^9}, 3.9444143694280252`*^9, 
   3.9444255514308243`*^9, {3.944561556487715*^9, 3.944561571806211*^9}, {
   3.944561614707877*^9, 3.944561628505477*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"da180fb0-60f9-418c-92cf-74ec1a0eaba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fourLoops", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"fourLoops", "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{
          RowBox[{"p", "[", "a_", "]"}], ",", 
          RowBox[{"p", "[", "b_", "]"}]}], "]"}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"b", "-", "a"}], "]"}], "===", "1"}], "||", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"b", "-", "a"}], "]"}], "===", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]}]}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"X", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"1", "/", 
      RowBox[{"X", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.944561621519413*^9, 3.944561623237628*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"74633333-2924-4087-8004-d0b199663387"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fourLoops", "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.944414068286557*^9, 3.944414076298654*^9}, 
   3.944418931375536*^9, {3.9445615620159407`*^9, 3.944561576343454*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"db8ef47f-86a8-413d-a0d3-4920f2ea1b78"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}]}], "]"}], "4"]}], 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "3", "]"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "4", "]"}]}], "]"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}]}], "]"}], "4"]}], 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "1", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "2", "]"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "3", "]"}]}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "4", "]"}]}], "]"}], "3"]}]], "+", 
          TemplateBox[{"178848"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"z", "[", "4", "]"}], ",", 
               RowBox[{"z", "[", "4", "]"}]}], "]"}], "3"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"z", "[", "4", "]"}]}], "]"}], "3"], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "2", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "3", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}]}]], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"p", "[", "2", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"z", "[", "4", "]"}], ",", 
               RowBox[{"z", "[", "4", "]"}]}], "]"}], "3"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"z", "[", "4", "]"}]}], "]"}], "4"], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "1", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "2", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}], " ", 
            RowBox[{"X", "[", 
             RowBox[{
              RowBox[{"z", "[", "3", "]"}], ",", 
              RowBox[{"z", "[", "4", "]"}]}], "]"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 142, 19202158137902999213, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 142, 19202158137902999213, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 142, 19202158137902999213, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[19202158137902999213 === $SessionID, 
   Out[142], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.944414072296701*^9, 3.944414097329541*^9}, 
   3.944418948101584*^9, 3.944419624716668*^9, 3.9444198718181*^9, 
   3.9444235384429483`*^9, 3.944425831723749*^9, 3.9445616739472303`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"a530081d-a3d2-4abe-a59d-3b131bdd01c4"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generic Scalar Integrand", "Subsection",
 CellChangeTimes->{{3.9433879453347054`*^9, 3.943387945842833*^9}, {
  3.9433880545440273`*^9, 
  3.943388059002571*^9}},ExpressionUUID->"a80c4e3a-ec76-403d-b1c8-\
b00221daba81"],

Cell["\<\
We can define a \[OpenCurlyDoubleQuote]universal surface function\
\[CloseCurlyDoubleQuote] with generic boundary conditions, from which extract \
specific theories \
\>", "Text",
 CellChangeTimes->{{3.944409191828308*^9, 
  3.944409233136714*^9}},ExpressionUUID->"4fd84987-4f1e-4d91-bf5f-\
89358bdba940"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"reset", "[", "]"}], ";", " ", 
  RowBox[{"reset", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "boundaryConditions", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", "list_", "]"}], ":=", 
   RowBox[{"g", "[", "list", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"boundaryConditions", "[", 
    RowBox[{"list1_", ",", "list2_"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9433816665310173`*^9, 3.943381765341941*^9}, {
   3.9433818138970623`*^9, 3.943381884219756*^9}, 3.943381914754592*^9, 
   3.943382220528748*^9, {3.9433823340910883`*^9, 3.943382334251001*^9}, {
   3.94338270892245*^9, 3.9433827551812773`*^9}, 3.9433830359539557`*^9, {
   3.9433831837933407`*^9, 3.9433832213686857`*^9}, {3.943383287465638*^9, 
   3.943383329036704*^9}, {3.943387972692898*^9, 3.943387972916933*^9}, {
   3.9433880136941*^9, 3.94338801405571*^9}, {3.943388071149507*^9, 
   3.9433880842931967`*^9}, {3.943388128704267*^9, 3.943388133587761*^9}, {
   3.94338822165483*^9, 3.94338823280847*^9}, {3.943388265364315*^9, 
   3.943388268133684*^9}, {3.9433883242946043`*^9, 3.9433883245299*^9}, {
   3.943388375179585*^9, 3.94338837762197*^9}, {3.944409482683123*^9, 
   3.944409489568009*^9}, {3.944510582037435*^9, 3.944510583429409*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"e0c376e5-d344-4610-9c27-94ba921342ab"],

Cell["\<\
Boundary conditions have to be cyclically symmetric. The helper function \
toStdCic gauge fixes the cyclic simmetry in a standard way\
\>", "Text",
 CellChangeTimes->{{3.944409260861191*^9, 
  3.9444093065412416`*^9}},ExpressionUUID->"c0374e8f-c3d9-4b6f-b38c-\
17f27afd2498"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"3", ",", "0"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"g", "[", "list_", "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"g", "[", 
     RowBox[{"list", "//", "toStdCic"}], "]"}]}]}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.944409500574669*^9, 3.944409515705146*^9}, 
   3.9444255514340153`*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"94e1ecd5-2b87-4a28-bac8-6f4a01b976c6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9444095011287947`*^9, 3.9444095264803762`*^9}, 
   3.9444258325182*^9, 3.944561695844037*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"bb7020ed-c90a-4502-986b-17b2889d0f20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"4", ",", "0"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"g", "[", "list_", "]"}], "\[RuleDelayed]", " ", 
    RowBox[{"g", "[", 
     RowBox[{"list", "//", "toStdCic"}], "]"}]}]}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.9444095172140102`*^9, 3.944409517357664*^9}, 
   3.944425551435513*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"08836fe9-abc5-43ba-a8b9-2e26dbf174fc"],

Cell[BoxData[
 RowBox[{"g", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], ",", 
    RowBox[{"p", "[", "2", "]"}], ",", 
    RowBox[{"p", "[", "3", "]"}], ",", 
    RowBox[{"p", "[", "4", "]"}]}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.944409517808548*^9, 3.944409527260075*^9}, 
   3.944425832550913*^9, 3.944561697014798*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"96a17e82-efde-49bf-b77d-1fcb7cb731ed"]
}, Open  ]],

Cell[TextData[{
 "We can extract other theories by replacing the appropriate boundary \
conditions in the universal surface function.\nIn the following example we \
recover Tr ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "3"], TraditionalForm]],ExpressionUUID->
  "c7b10e62-6da9-48f6-aa58-a77614eb4ed1"],
 "theory"
}], "Text",
 CellChangeTimes->{{3.944423481379303*^9, 
  3.944423526085607*^9}},ExpressionUUID->"73c40b73-d571-4e75-960c-\
5bd4e67b0e09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"g", "[", "list_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"g", "[", 
      RowBox[{"list", "//", "toStdCic"}], "]"}]}]}], "//", "Expand"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"{", 
      RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "}"}], "]"}], "\[Rule]", 
    "0"}]}], "/.", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"{", 
     RowBox[{"_", ",", "_", ",", "_"}], "}"}], "]"}], "\[Rule]", 
   "1"}]}]}], "Input",
 CellChangeTimes->{{3.9444095366862926`*^9, 3.9444095858464537`*^9}, {
   3.944423477469089*^9, 3.9444234798972807`*^9}, 3.9444255514368153`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"f3e4344a-05ad-42b0-b832-14009ea23feb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "}"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "}"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.944409537355946*^9, 3.944409586286261*^9}, 
   3.9444258325828333`*^9, 3.944561699330491*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"2f5ec2a9-8787-4756-a09f-c8bf506c9ce0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.944409537355946*^9, 3.944409586286261*^9}, 
   3.9444258325828333`*^9, 3.9445616993324633`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"d76ca3f4-cd47-4dc0-addc-a9d0ccde335a"]
}, Open  ]],

Cell["And here is Tr \[Phi]^4", "Text",
 CellChangeTimes->{{3.944561701914316*^9, 
  3.94456170797838*^9}},ExpressionUUID->"5384964a-432a-46fe-acc3-\
2a2266767aff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"g", "[", "list_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"g", "[", 
      RowBox[{"list", "//", "toStdCic"}], "]"}]}]}], "//", "Expand"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"{", 
      RowBox[{"_", ",", "_", ",", "_"}], "}"}], "]"}], "\[Rule]", "0"}]}], "/.", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"{", 
     RowBox[{"_", ",", "_", ",", "_", ",", "_"}], "}"}], "]"}], "\[Rule]", 
   RowBox[{"g", "^", "2"}]}]}]}], "Input",
 CellChangeTimes->{{3.944561717479239*^9, 3.94456173836132*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"a2646a9f-7310-4d51-a3ce-b44722781c15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "}"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}], ",", 
      RowBox[{"z", "[", "1", "]"}], ",", 
      RowBox[{"p", "[", "2", "]"}]}], "}"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.944561718505072*^9, 3.944561738657205*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"927310b3-59bb-4b65-88a0-23d64fe1d2f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "1", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"x", "[", 
    RowBox[{
     RowBox[{"p", "[", "2", "]"}], ",", 
     RowBox[{"z", "[", "1", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.944561718505072*^9, 3.9445617386608267`*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"8fc15b60-148e-4e30-b5d3-cf8dbb7cd64b"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{2426, 1329},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1722, 34, 294, "Input",ExpressionUUID->"de760841-e929-4c5a-a7dc-2b80b3147df6"],
Cell[2283, 56, 1267, 24, 189, "Input",ExpressionUUID->"f3930096-4a90-4623-a603-f093a3a4de0b"],
Cell[CellGroupData[{
Cell[3575, 84, 157, 3, 105, "Section",ExpressionUUID->"9bdae4d8-e5c6-44cc-89bf-b229d02d3ae4"],
Cell[3735, 89, 16820, 394, 2263, "Text",ExpressionUUID->"52cf5115-ddcb-4cbb-8bb0-ed988356f3da"]
}, Closed]],
Cell[CellGroupData[{
Cell[20592, 488, 344, 7, 82, "Section",ExpressionUUID->"fdd55efe-eaca-4966-bc46-7ceac77128f3"],
Cell[CellGroupData[{
Cell[20961, 499, 286, 4, 70, "Subsubsection",ExpressionUUID->"951fc28f-e555-42f5-9f6f-0c077b42914d"],
Cell[21250, 505, 170, 2, 48, "Input",ExpressionUUID->"e1b73a19-b01d-4100-82ac-a8e5a22415d3"],
Cell[21423, 509, 237, 6, 55, "Text",ExpressionUUID->"f9f3dd6f-c269-4d6c-afef-d0e05ab60a68"],
Cell[21663, 517, 378, 7, 48, "Input",ExpressionUUID->"5f06d4f9-8377-464e-b988-6dc54afc3c9b"],
Cell[22044, 526, 706, 19, 119, "Input",ExpressionUUID->"75eab248-e2cb-431a-93c2-2aac7db0b14c"],
Cell[22753, 547, 4047, 99, 539, "Input",ExpressionUUID->"3fb0f7c3-5dc0-483e-9d0d-5bd47793bd8c"]
}, Closed]],
Cell[CellGroupData[{
Cell[26837, 651, 162, 3, 56, "Subsubsection",ExpressionUUID->"35ff927f-58b9-4861-810b-00d4f3d455d9"],
Cell[27002, 656, 524, 11, 48, "Input",ExpressionUUID->"9ec0aa6e-a83c-4df4-a42b-5c3ecc58cf31"],
Cell[27529, 669, 408, 9, 119, "Input",ExpressionUUID->"4e439198-bb53-4553-a5af-3ad5672f4a98"],
Cell[27940, 680, 406, 9, 119, "Input",ExpressionUUID->"68513b29-6fd5-42b6-a825-3c40aec670eb"],
Cell[28349, 691, 405, 9, 119, "Input",ExpressionUUID->"01b2eeef-3e16-4ed6-9697-6777c57b5d15"],
Cell[28757, 702, 842, 17, 84, "Input",ExpressionUUID->"57519b0e-0f91-4b8b-a28c-96f75e0863b2"],
Cell[29602, 721, 997, 27, 84, "Input",ExpressionUUID->"0915f5c7-369e-43ea-b6c2-ef491e2f38a4"],
Cell[30602, 750, 4106, 101, 367, "Input",ExpressionUUID->"3ecbdd06-1749-4ac8-afea-af1becc66cdd"],
Cell[34711, 853, 1076, 17, 201, "Text",ExpressionUUID->"8690d93c-22d8-4f74-8b4a-f17131e4ec28"],
Cell[35790, 872, 1130, 19, 238, "Text",ExpressionUUID->"e7d18669-97d9-47bf-a5c7-b7f1b5247c9b"],
Cell[36923, 893, 19606, 448, 1974, "Input",ExpressionUUID->"c6f795d8-48a4-4b08-8991-6dfd941daf55"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[56578, 1347, 153, 3, 82, "Section",ExpressionUUID->"58aa1a49-57b6-4194-9e22-1ce7da8da16c"],
Cell[CellGroupData[{
Cell[56756, 1354, 338, 5, 85, "Subsection",ExpressionUUID->"f21fc043-dfaf-490c-97e1-8a13a96a4b09"],
Cell[57097, 1361, 567, 14, 92, "Text",ExpressionUUID->"94bb0881-bcef-41e3-9815-6aa028b83f24"],
Cell[57667, 1377, 2373, 53, 259, "Input",ExpressionUUID->"04800faa-0323-4972-a25b-c52f6f014880"],
Cell[60043, 1432, 410, 9, 92, "Text",ExpressionUUID->"5e49b6e1-956f-45b3-aaa8-4b9082e5c996"],
Cell[CellGroupData[{
Cell[60478, 1445, 666, 15, 84, "Input",ExpressionUUID->"be107116-9557-40e3-8db4-72f3b392ab50"],
Cell[61147, 1462, 639, 15, 54, "Output",ExpressionUUID->"f4ef74b1-eced-4079-8631-c62bbb188af2"],
Cell[61789, 1479, 641, 15, 54, "Output",ExpressionUUID->"d3ef17c5-bb58-42f9-9265-510bee40dc21"]
}, Open  ]],
Cell[62445, 1497, 688, 21, 59, "Text",ExpressionUUID->"92d628ca-9fd5-4116-9b63-cfd7a585ba04"],
Cell[63136, 1520, 280, 7, 55, "Text",ExpressionUUID->"e865bc2d-a343-482c-9e83-eb5b2cc0219d"],
Cell[CellGroupData[{
Cell[63441, 1531, 849, 22, 84, "Input",ExpressionUUID->"40103c62-667b-4ee8-8740-e332bcad7efd"],
Cell[64293, 1555, 495, 9, 54, "Output",ExpressionUUID->"af3800b4-3f8d-433e-a354-fc2aee202f1b"],
Cell[64791, 1566, 495, 9, 54, "Output",ExpressionUUID->"e533f2a7-be12-4401-94cc-f735a7f37809"]
}, Open  ]],
Cell[65301, 1578, 260, 4, 55, "Text",ExpressionUUID->"261ed05e-e67c-42ec-9b21-3366c08a49db"],
Cell[CellGroupData[{
Cell[65586, 1586, 324, 6, 48, "Input",ExpressionUUID->"dafe9e18-6462-4075-b6bd-0545203240e3"],
Cell[65913, 1594, 1139, 33, 54, "Output",ExpressionUUID->"20b53f80-fcb4-45a9-8173-1559ac45c397"]
}, Open  ]],
Cell[67067, 1630, 257, 6, 55, "Text",ExpressionUUID->"527c607a-e086-4cfc-b3e8-f8405b355745"],
Cell[67327, 1638, 183, 3, 55, "Text",ExpressionUUID->"984d67e3-b10a-4d51-87a5-cd7b7c7497a4"],
Cell[CellGroupData[{
Cell[67535, 1645, 1640, 43, 119, "Input",ExpressionUUID->"e01786ef-2019-4b4b-94cf-2a373e738deb"],
Cell[69178, 1690, 608, 11, 54, "Output",ExpressionUUID->"d7360b15-db09-4f5f-8abf-0e6e2a2a294d"],
Cell[69789, 1703, 573, 10, 54, "Output",ExpressionUUID->"e088fa60-4450-4145-8e0a-2e695fad18de"],
Cell[70365, 1715, 565, 10, 54, "Output",ExpressionUUID->"3156c1e8-e48b-4a57-8fde-0671c899d5cb"]
}, Open  ]],
Cell[70945, 1728, 393, 8, 92, "Text",ExpressionUUID->"89d24df5-d8d1-4d84-b115-b66c1399ea55"],
Cell[CellGroupData[{
Cell[71363, 1740, 1275, 35, 48, "Input",ExpressionUUID->"a51dd25c-85bf-4c17-8b36-c4355831c39b"],
Cell[72641, 1777, 324, 5, 54, "Output",ExpressionUUID->"fad17f4e-398c-4bae-96f4-25604398ae52"]
}, Open  ]],
Cell[72980, 1785, 253, 4, 55, "Text",ExpressionUUID->"c10150f7-da15-404b-b6a6-8b0ea2642c85"],
Cell[CellGroupData[{
Cell[73258, 1793, 1176, 36, 48, "Input",ExpressionUUID->"062060e6-f9f5-4986-a68a-f0df60c3594e"],
Cell[74437, 1831, 13515, 396, 324, "Output",ExpressionUUID->"4b9584f2-6557-4527-8606-78104c095ab3"]
}, Open  ]],
Cell[87967, 2230, 414, 8, 92, "Text",ExpressionUUID->"8c2dae25-8320-46c2-9061-c0b725182258"],
Cell[88384, 2240, 741, 14, 165, "Text",ExpressionUUID->"921c49cb-acd6-4f1e-944b-84fa6ce68927"],
Cell[CellGroupData[{
Cell[89150, 2258, 1675, 52, 119, "Input",ExpressionUUID->"86ca3e74-eb35-429d-b5b2-673b372e0536"],
Cell[90828, 2312, 6924, 225, 230, "Output",ExpressionUUID->"7f5c6cd8-6e24-4af3-ad40-591264d28607"],
Cell[97755, 2539, 244, 3, 54, "Output",ExpressionUUID->"d1b466b9-8d55-488b-bf5c-84b62168a82e"]
}, Open  ]],
Cell[98014, 2545, 524, 10, 92, "Text",ExpressionUUID->"2f8f6766-fa06-49ba-b152-d436ac03400f"],
Cell[CellGroupData[{
Cell[98563, 2559, 1413, 41, 84, "Input",ExpressionUUID->"3fbda548-7143-48df-879c-ab143198d892"],
Cell[99979, 2602, 744, 21, 82, "Output",ExpressionUUID->"f68909e4-dc32-4192-9202-684cb5fccc38"]
}, Open  ]],
Cell[100738, 2626, 300, 6, 55, "Text",ExpressionUUID->"b541a1ad-7426-4ea2-943e-280afc4f045a"],
Cell[101041, 2634, 209, 4, 55, "Text",ExpressionUUID->"22362c0a-fe80-4bf1-9ee9-952701cba7f5"],
Cell[CellGroupData[{
Cell[101275, 2642, 1543, 43, 48, "Input",ExpressionUUID->"97785463-c723-4dfa-9d2b-8558fd96f140"],
Cell[102821, 2687, 37595, 1244, 1402, "Output",ExpressionUUID->"471d5a0a-df58-4ed4-951e-d5e584f284b0"]
}, Closed]],
Cell[140431, 3934, 260, 6, 47, "Text",ExpressionUUID->"6ba5ea9c-5cb3-4a4e-ae32-a1e7991d48f1"],
Cell[140694, 3942, 164, 2, 55, "Text",ExpressionUUID->"24d3050f-6f75-4191-b5aa-735da68d47c8"],
Cell[CellGroupData[{
Cell[140883, 3948, 402, 7, 48, "Input",ExpressionUUID->"2b67ca2b-6f70-4835-8fdf-39494bee8e63"],
Cell[141288, 3957, 14013, 356, 263, "Output",ExpressionUUID->"4c97c2ec-90b4-49ca-be96-0a958407b5cb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[155350, 4319, 297, 5, 59, "Subsection",ExpressionUUID->"a1413775-521e-4221-954d-10ce497636c0"],
Cell[155650, 4326, 698, 20, 92, "Text",ExpressionUUID->"3e4ff481-b0bf-4756-89e6-435612555b25"],
Cell[156351, 4348, 1768, 44, 259, "Input",ExpressionUUID->"a400f25c-49a4-4881-9b82-b66ef556e85f"],
Cell[158122, 4394, 167, 3, 55, "Text",ExpressionUUID->"69fa67dd-0f58-4526-aa1c-09ef1f554b70"],
Cell[CellGroupData[{
Cell[158314, 4401, 298, 5, 48, "Input",ExpressionUUID->"f86810cd-330b-4233-875b-ce55e16b4205"],
Cell[158615, 4408, 526, 14, 54, "Output",ExpressionUUID->"b89002a4-a015-44f3-b5b8-f734df1896b5"]
}, Open  ]],
Cell[159156, 4425, 224, 5, 55, "Text",ExpressionUUID->"89510eff-0693-4800-a2dd-7383d7d28ee3"],
Cell[159383, 4432, 209, 4, 55, "Text",ExpressionUUID->"7d971dfc-ac26-48b8-8783-b00015cfb765"],
Cell[CellGroupData[{
Cell[159617, 4440, 249, 5, 48, "Input",ExpressionUUID->"b7c3be0d-51fd-4152-80f5-537a9127f773"],
Cell[159869, 4447, 13961, 355, 219, "Output",ExpressionUUID->"e7002796-7ef7-422e-9eb0-c6bbe022d86b"]
}, Open  ]],
Cell[173845, 4805, 71, 0, 55, "Text",ExpressionUUID->"234625ea-ade2-4c51-9430-000d7dc53b14"]
}, Closed]],
Cell[CellGroupData[{
Cell[173953, 4810, 304, 5, 59, "Subsection",ExpressionUUID->"505a759d-778b-4edd-a579-3190fc87906e"],
Cell[174260, 4817, 548, 16, 55, "Text",ExpressionUUID->"b176ef72-6153-44a9-ad48-c05748d73c46"],
Cell[174811, 4835, 1824, 46, 259, "Input",ExpressionUUID->"8a23a0aa-7fef-4951-bb3f-77f0144ae323"],
Cell[176638, 4883, 167, 3, 55, "Text",ExpressionUUID->"9b1a6796-5628-44bb-9b5f-c9a8950cecd1"],
Cell[CellGroupData[{
Cell[176830, 4890, 302, 6, 48, "Input",ExpressionUUID->"25ee9c15-cb69-4c9b-9732-244bb1d0aa3a"],
Cell[177135, 4898, 349, 7, 78, "Output",ExpressionUUID->"23c3c4b1-20f6-4268-80d6-34b7b2d3f524"]
}, Open  ]],
Cell[177499, 4908, 244, 4, 55, "Text",ExpressionUUID->"f2a2ddb8-e196-4ac8-8199-a63ad5cc4e3d"],
Cell[177746, 4914, 207, 4, 55, "Text",ExpressionUUID->"ce30ea94-04c2-4fdc-a712-40c405e31b6a"],
Cell[CellGroupData[{
Cell[177978, 4922, 251, 6, 48, "Input",ExpressionUUID->"66300c40-5326-4491-b8b3-b5dc8d0b17b2"],
Cell[178232, 4930, 14090, 359, 287, "Output",ExpressionUUID->"b8f0137b-0b4e-4c70-aec1-29c6b53c816f"]
}, Open  ]],
Cell[192337, 5292, 71, 0, 55, "Text",ExpressionUUID->"add99f29-11d5-46d0-a43c-60092cb27b3c"]
}, Closed]],
Cell[CellGroupData[{
Cell[192445, 5297, 229, 4, 59, "Subsection",ExpressionUUID->"e97d371a-610f-40a7-b56e-b3348c0ebf9d"],
Cell[CellGroupData[{
Cell[192699, 5305, 176, 3, 70, "Subsubsection",ExpressionUUID->"ba8480ce-b6f6-4108-908f-1a1c7ac30be3"],
Cell[192878, 5310, 326, 7, 92, "Text",ExpressionUUID->"eebcb2ac-d108-498c-9f58-81c3e000fffc"],
Cell[193207, 5319, 3718, 87, 294, "Input",ExpressionUUID->"c704b118-16f0-4b75-a16a-44dcb6ec3305"],
Cell[CellGroupData[{
Cell[196950, 5410, 286, 6, 48, "Input",ExpressionUUID->"766d16b7-b4db-40df-a45b-7d106f5ae587"],
Cell[197239, 5418, 351, 9, 78, "Output",ExpressionUUID->"9023d5a2-ddfe-4c6a-9108-4708188f0fc3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197639, 5433, 169, 3, 70, "Subsubsection",ExpressionUUID->"2b55131e-cc0a-4cfc-a8e2-4e037c623a4e"],
Cell[CellGroupData[{
Cell[197833, 5440, 1514, 43, 119, "Input",ExpressionUUID->"66c15786-a0f0-4de2-93f5-59e1787828ef"],
Cell[199350, 5485, 1364, 25, 78, "Output",ExpressionUUID->"3447d590-72b4-4e25-a3d2-c5e6aa08022c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200751, 5515, 1434, 39, 84, "Input",ExpressionUUID->"844c1de2-add0-40ac-8eb3-b61e82a0abaa"],
Cell[202188, 5556, 6188, 209, 211, "Output",ExpressionUUID->"56a12c99-e035-4387-bc82-e7e8db48a374"]
}, Open  ]],
Cell[208391, 5768, 175, 3, 48, "Input",ExpressionUUID->"2fa5680f-328a-45f8-949d-818f28e9a10e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208603, 5776, 222, 4, 70, "Subsubsection",ExpressionUUID->"3057aa00-3167-4f1c-a7f6-92c2af748d8a"],
Cell[208828, 5782, 149, 3, 55, "Text",ExpressionUUID->"04791830-02d1-47ea-8347-6649a678d7a3"],
Cell[CellGroupData[{
Cell[209002, 5789, 1506, 41, 84, "Input",ExpressionUUID->"af643ee3-f953-4cd7-9821-bf0a76ace4fe"],
Cell[210511, 5832, 1244, 18, 78, "Output",ExpressionUUID->"cd495101-97df-4caa-9894-f013184c84c2"]
}, Open  ]],
Cell[211770, 5853, 142, 3, 55, "Text",ExpressionUUID->"b6f566b8-15e8-4dd2-8cc7-f75a1d25f488"],
Cell[CellGroupData[{
Cell[211937, 5860, 1453, 40, 84, "Input",ExpressionUUID->"c290f755-fac5-4bc2-82e9-5fe0dd336250"],
Cell[213393, 5902, 28158, 955, 706, "Output",ExpressionUUID->"1f4a9887-c856-4502-a1e7-caccabab7a89"]
}, Open  ]],
Cell[241566, 6860, 202, 4, 55, "Text",ExpressionUUID->"033c567a-dde5-45f9-ad46-90fea1ee3d06"],
Cell[CellGroupData[{
Cell[241793, 6868, 1560, 42, 84, "Input",ExpressionUUID->"d3418985-cdc8-4bf7-9e43-1d6617678d27"],
Cell[243356, 6912, 13260, 332, 177, "Output",ExpressionUUID->"91869f4c-a463-431e-b452-3d6952037621"]
}, Open  ]],
Cell[256631, 7247, 152, 3, 55, "Text",ExpressionUUID->"c14e8002-b8fe-490e-98fd-29b6b886e433"],
Cell[256786, 7252, 549, 12, 84, "Input",ExpressionUUID->"da180fb0-60f9-418c-92cf-74ec1a0eaba9"],
Cell[257338, 7266, 1157, 34, 48, "Input",ExpressionUUID->"74633333-2924-4087-8004-d0b199663387"],
Cell[CellGroupData[{
Cell[258520, 7304, 286, 5, 48, "Input",ExpressionUUID->"db8ef47f-86a8-413d-a0d3-4920f2ea1b78"],
Cell[258809, 7311, 12929, 335, 270, "Output",ExpressionUUID->"a530081d-a3d2-4abe-a59d-3b131bdd01c4"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[271799, 7653, 225, 4, 59, "Subsection",ExpressionUUID->"a80c4e3a-ec76-403d-b1c8-b00221daba81"],
Cell[272027, 7659, 315, 7, 55, "Text",ExpressionUUID->"4fd84987-4f1e-4d91-bf5f-89358bdba940"],
Cell[272345, 7668, 1471, 28, 154, "Input",ExpressionUUID->"e0c376e5-d344-4610-9c27-94ba921342ab"],
Cell[273819, 7698, 285, 6, 55, "Text",ExpressionUUID->"c0374e8f-c3d9-4b6f-b38c-17f27afd2498"],
Cell[CellGroupData[{
Cell[274129, 7708, 455, 13, 48, "Input",ExpressionUUID->"94e1ecd5-2b87-4a28-bac8-6f4a01b976c6"],
Cell[274587, 7723, 227, 4, 78, "Output",ExpressionUUID->"bb7020ed-c90a-4502-986b-17b2889d0f20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274851, 7732, 455, 13, 48, "Input",ExpressionUUID->"08836fe9-abc5-43ba-a8b9-2e26dbf174fc"],
Cell[275309, 7747, 439, 11, 78, "Output",ExpressionUUID->"96a17e82-efde-49bf-b77d-1fcb7cb731ed"]
}, Open  ]],
Cell[275763, 7761, 464, 12, 92, "Text",ExpressionUUID->"73c40b73-d571-4e75-960c-5bd4e67b0e09"],
Cell[CellGroupData[{
Cell[276252, 7777, 871, 26, 84, "Input",ExpressionUUID->"f3e4344a-05ad-42b0-b832-14009ea23feb"],
Cell[277126, 7805, 983, 29, 78, "Output",ExpressionUUID->"2f5ec2a9-8787-4756-a09f-c8bf506c9ce0"],
Cell[278112, 7836, 229, 4, 78, "Output",ExpressionUUID->"d76ca3f4-cd47-4dc0-addc-a9d0ccde335a"]
}, Open  ]],
Cell[278356, 7843, 164, 3, 55, "Text",ExpressionUUID->"5384964a-432a-46fe-acc3-2a2266767aff"],
Cell[CellGroupData[{
Cell[278545, 7850, 805, 24, 84, "Input",ExpressionUUID->"a2646a9f-7310-4d51-a3ce-b44722781c15"],
Cell[279353, 7876, 933, 28, 78, "Output",ExpressionUUID->"927310b3-59bb-4b65-88a0-23d64fe1d2f9"],
Cell[280289, 7906, 529, 16, 109, "Output",ExpressionUUID->"8fc15b60-148e-4e30-b5d3-cf8dbb7cd64b"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


